Energy-constrained two-way assisted private and quantum capacities of quantum channels

With the rapid growth of quantum technologies, knowing the fundamental characteristics of quantum systems and protocols is essential for their effective implementation. A particular communication setting that has received increased focus is related to quantum key distribution and distributed quantum computation. In this setting, a quantum channel connects a sender to a receiver, and their goal is to distill either a secret key or entanglement, along with the help of arbitrary local operations and classical communication (LOCC). In this work, we establish a general theory of energy-constrained, LOCC-assisted private and quantum capacities of quantum channels, which are the maximum rates at which an LOCC-assisted quantum channel can reliably establish secret key or entanglement, respectively, subject to an energy constraint on the channel input states. We prove that the energy-constrained squashed entanglement of a channel is an upper bound on these capacities. We also explicitly prove that a thermal state maximizes a relaxation of the squashed entanglement of all phase-insensitive, single-mode input bosonic Gaussian channels, generalizing results from prior work. After doing so, we prove that a variation of the method introduced in [Goodenough et al., New J. Phys. 18, 063005 (2016)] leads to improved upper bounds on the energy-constrained secret-key-agreement capacity of a bosonic thermal channel. We then consider a multipartite setting and prove that two known multipartite generalizations of the squashed entanglement are in fact equal. We finally show that the energy-constrained, multipartite squashed entanglement plays a role in bounding the energy-constrained LOCC-assisted private and quantum capacity regions of quantum broadcast channels.

==> anc/GEW16AmplifierFiniteEnergy.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     15831,        527]
NotebookOptionsPosition[     14831,        496]
NotebookOutlinePosition[     15186,        512]
CellTagsIndexPosition[     15143,        509]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{"G", ",", "NS"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"$Assumptions", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"G", ">", "1"}], ",", 
      RowBox[{"NS", ">", "0"}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Omega6", " ", "=", " ", 
   RowBox[{"(", GridBox[{
      {"0", "1", "0", "0", "0", "0"},
      {
       RowBox[{"-", "1"}], "0", "0", "0", "0", "0"},
      {"0", "0", "0", "1", "0", "0"},
      {"0", "0", 
       RowBox[{"-", "1"}], "0", "0", "0"},
      {"0", "0", "0", "0", "0", "1"},
      {"0", "0", "0", "0", 
       RowBox[{"-", "1"}], "0"}
     }], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Omega4", " ", "=", 
   RowBox[{"(", " ", GridBox[{
      {"0", "1", "0", "0"},
      {
       RowBox[{"-", "1"}], "0", "0", "0"},
      {"0", "0", "0", "1"},
      {"0", "0", 
       RowBox[{"-", "1"}], "0"}
     }], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"state1", "[", "NS_", "]"}], ":=", 
    RowBox[{"(", GridBox[{
       {
        RowBox[{"1", "+", 
         RowBox[{"2", "*", "NS"}]}], "0", "0", "0", "0", "0"},
       {"0", 
        RowBox[{"1", "+", 
         RowBox[{"2", "*", "NS"}]}], "0", "0", "0", "0"},
       {"0", "0", "1", "0", "0", "0"},
       {"0", "0", "0", "1", "0", "0"},
       {"0", "0", "0", "0", "1", "0"},
       {"0", "0", "0", "0", "0", "1"}
      }], ")"}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"thermal", " ", "state", " ", "input"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"S", "[", "G_", "]"}], " ", ":=", " ", 
    RowBox[{"(", GridBox[{
       {
        SqrtBox["G"], "0", 
        SqrtBox[
         RowBox[{"G", "-", "1"}]], "0", "0", "0"},
       {"0", 
        SqrtBox["G"], "0", 
        RowBox[{"-", 
         SqrtBox[
          RowBox[{"G", "-", "1"}]]}], "0", "0"},
       {
        SqrtBox[
         RowBox[{"G", "-", "1"}]], "0", 
        SqrtBox["G"], "0", "0", "0"},
       {"0", 
        RowBox[{"-", 
         SqrtBox[
          RowBox[{"G", "-", "1"}]]}], "0", 
        SqrtBox["G"], "0", "0"},
       {"0", "0", "0", "0", "1", "0"},
       {"0", "0", "0", "0", "0", "1"}
      }], ")"}]}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{"two", "-", 
    RowBox[{"mode", " ", "squeezer", " ", "of", " ", "gain", " ", "G"}]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"squashB", " ", "=", " ", 
    RowBox[{"(", GridBox[{
       {"1", "0", "0", "0", "0", "0"},
       {"0", "1", "0", "0", "0", "0"},
       {"0", "0", 
        FractionBox["1", 
         SqrtBox["2"]], "0", 
        FractionBox["1", 
         SqrtBox["2"]], "0"},
       {"0", "0", "0", 
        FractionBox["1", 
         SqrtBox["2"]], "0", 
        FractionBox["1", 
         SqrtBox["2"]]},
       {"0", "0", 
        RowBox[{"-", 
         FractionBox["1", 
          SqrtBox["2"]]}], "0", 
        FractionBox["1", 
         SqrtBox["2"]], "0"},
       {"0", "0", "0", 
        RowBox[{"-", 
         FractionBox["1", 
          SqrtBox["2"]]}], "0", 
        FractionBox["1", 
         SqrtBox["2"]]}
      }], ")"}]}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{
   "balanced", " ", "beamsplitter", " ", "for", " ", "squashing", " ", 
    "isometry"}], "*)"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ampTransform", "[", "G_", "]"}], ":=", 
   RowBox[{"squashB", ".", 
    RowBox[{"S", "[", "G", "]"}]}]}], ";", " ", 
  RowBox[{"(*", 
   RowBox[{"full", " ", "isometry"}], "*)"}]}]}], "Input",
 CellChangeTimes->{{3.725661756199288*^9, 3.725661771558864*^9}, {
  3.725661846443535*^9, 3.725661880729741*^9}, {3.72566193254393*^9, 
  3.725662033502852*^9}, {3.725703897770809*^9, 
  3.7257039687909946`*^9}},ExpressionUUID->"184ca973-efed-43d3-b812-\
45dd1b54f28b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"stateAmp", "[", 
     RowBox[{"G_", ",", "NS_"}], "]"}], " ", ":=", 
    RowBox[{
     RowBox[{"ampTransform", "[", "G", "]"}], ".", 
     RowBox[{"state1", "[", "NS", "]"}], ".", 
     RowBox[{"Transpose", "[", 
      RowBox[{"ampTransform", "[", "G", "]"}], "]"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"FullSimplify", "[", 
     RowBox[{
      RowBox[{"stateAmp", "[", 
       RowBox[{"G", ",", "NS"}], "]"}], ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"G", ">", "1"}], ",", 
         RowBox[{"NS", ">", "0"}]}], "}"}]}]}], "]"}], "//", "MatrixForm", 
    " ", 
    RowBox[{"(*", 
     RowBox[{
     "overall", " ", "state", " ", "after", " ", "full", " ", "isometry"}], 
     "*)"}]}]}]}]], "Input",
 CellChangeTimes->{{3.725662038593872*^9, 3.7256621096820183`*^9}, {
  3.725703996573373*^9, 
  3.725704005949996*^9}},ExpressionUUID->"03ff439c-9d85-41b5-aa2f-\
40ecb27b584b"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", "G", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "NS"}], ")"}]}]}], "0", 
      RowBox[{
       SqrtBox["2"], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "G"}], ")"}], " ", "G"}]], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "NS"}], ")"}]}], "0", 
      RowBox[{
       RowBox[{"-", 
        SqrtBox["2"]}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "G"}], ")"}], " ", "G"}]], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "NS"}], ")"}]}], "0"},
     {"0", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", "G", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "NS"}], ")"}]}]}], "0", 
      RowBox[{
       RowBox[{"-", 
        SqrtBox["2"]}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "G"}], ")"}], " ", "G"}]], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "NS"}], ")"}]}], "0", 
      RowBox[{
       SqrtBox["2"], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "G"}], ")"}], " ", "G"}]], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "NS"}], ")"}]}]},
     {
      RowBox[{
       SqrtBox["2"], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "G"}], ")"}], " ", "G"}]], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "NS"}], ")"}]}], "0", 
      RowBox[{"G", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "G"}], ")"}], " ", "NS"}]}], "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "G"}], ")"}]}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "NS"}], ")"}]}], "0"},
     {"0", 
      RowBox[{
       RowBox[{"-", 
        SqrtBox["2"]}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "G"}], ")"}], " ", "G"}]], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "NS"}], ")"}]}], "0", 
      RowBox[{"G", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "G"}], ")"}], " ", "NS"}]}], "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "G"}], ")"}]}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "NS"}], ")"}]}]},
     {
      RowBox[{
       RowBox[{"-", 
        SqrtBox["2"]}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "G"}], ")"}], " ", "G"}]], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "NS"}], ")"}]}], "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "G"}], ")"}]}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "NS"}], ")"}]}], "0", 
      RowBox[{"G", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "G"}], ")"}], " ", "NS"}]}], "0"},
     {"0", 
      RowBox[{
       SqrtBox["2"], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "G"}], ")"}], " ", "G"}]], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "NS"}], ")"}]}], "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "G"}], ")"}]}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "NS"}], ")"}]}], "0", 
      RowBox[{"G", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "G"}], ")"}], " ", "NS"}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.7256621344845037`*^9, 
  3.725662216446671*^9},ExpressionUUID->"6f030410-f7b5-4a51-9564-\
e22893c29579"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"stateForEnt", "=", 
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"2", " ", "G", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "NS"}], ")"}]}]}], "0", 
       RowBox[{
        SqrtBox["2"], " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "G"}], ")"}], " ", "G"}]], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "NS"}], ")"}]}], "0"},
      {"0", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"2", " ", "G", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "NS"}], ")"}]}]}], "0", 
       RowBox[{
        RowBox[{"-", 
         SqrtBox["2"]}], " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "G"}], ")"}], " ", "G"}]], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "NS"}], ")"}]}]},
      {
       RowBox[{
        SqrtBox["2"], " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "G"}], ")"}], " ", "G"}]], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "NS"}], ")"}]}], "0", 
       RowBox[{"G", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "G"}], ")"}], " ", "NS"}]}], "0"},
      {"0", 
       RowBox[{
        RowBox[{"-", 
         SqrtBox["2"]}], " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "G"}], ")"}], " ", "G"}]], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "NS"}], ")"}]}], "0", 
       RowBox[{"G", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "G"}], ")"}], " ", "NS"}]}]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.725662153719401*^9, 
  3.725662180747616*^9}},ExpressionUUID->"074a2a53-e800-4de9-b1d8-\
055399238d7e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Eigenvalues", "[", 
  RowBox[{"\[ImaginaryI]", "*", 
   RowBox[{"Omega4", ".", "stateForEnt"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.725662183105781*^9, 
  3.72566220906492*^9}},ExpressionUUID->"3129dd57-7ae0-4e73-86ac-\
c196a19dcbfd"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "1"}], ",", "1", ",", 
   RowBox[{"G", "+", "NS", "+", 
    RowBox[{"G", " ", "NS"}]}], ",", 
   RowBox[{
    RowBox[{"-", "G"}], "-", "NS", "-", 
    RowBox[{"G", " ", "NS"}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.725662216552609*^9},ExpressionUUID->"c23d8a17-af00-4ddd-9d73-\
e7a75dda94e8"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"to", " ", "get", " ", "entropy"}], ",", " ", 
    RowBox[{"just", " ", "subtract", " ", "1"}], ",", " ", 
    RowBox[{
     RowBox[{
     "divide", " ", "by", " ", "2", " ", "and", " ", "plug", " ", "in", " ", 
      "to", " ", "g", " ", 
      RowBox[{"function", ".", " ", "so"}], " ", "we", " ", "get", " ", "H", 
      RowBox[{"(", "BE", ")"}]}], " ", "=", " ", 
     RowBox[{"g", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"[", 
          RowBox[{"G", "+", "1"}], "]"}], 
         RowBox[{"NS", "/", "2"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"[", 
          RowBox[{"G", "-", "1"}], "]"}], "/", "2"}]}], ")"}]}]}]}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"to", " ", "get", " ", "entropy", " ", "H", 
     RowBox[{"(", "E", ")"}]}], ",", " ", 
    RowBox[{"do", " ", "the", " ", "same"}], ",", " ", 
    RowBox[{
     RowBox[{
     "but", " ", "pull", " ", "from", " ", "rows", " ", "and", " ", "columns",
       " ", "3"}], "-", 
     RowBox[{"4.", " ", "leads", " ", "to", " ", "g", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"[", 
          RowBox[{"NS", "+", "1"}], "]"}], "[", 
         RowBox[{"G", "-", "1"}], "]"}], "/", "2"}], ")"}]}]}]}], 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.7256623931809072`*^9, 3.725662411910984*^9}, {
  3.725662895254548*^9, 
  3.7256630184932327`*^9}},ExpressionUUID->"4756af53-9df5-41c4-9608-\
df537ddb32ef"]
},
WindowSize->{1322, 799},
WindowMargins->{{20, Automatic}, {Automatic, 0}},
FrontEndVersion->"11.1 for Mac OS X x86 (32-bit, 64-bit Kernel) (March 16, \
2017)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 3932, 128, 790, "Input", "ExpressionUUID" -> \
"184ca973-efed-43d3-b812-45dd1b54f28b"],
Cell[CellGroupData[{
Cell[4515, 152, 1040, 30, 75, "Input", "ExpressionUUID" -> \
"03ff439c-9d85-41b5-aa2f-40ecb27b584b"],
Cell[5558, 184, 4595, 158, 145, "Output", "ExpressionUUID" -> \
"6f030410-f7b5-4a51-9564-e22893c29579"]
}, Open  ]],
Cell[10168, 345, 2459, 80, 105, "Input", "ExpressionUUID" -> \
"074a2a53-e800-4de9-b1d8-055399238d7e"],
Cell[CellGroupData[{
Cell[12652, 429, 263, 6, 32, "Input", "ExpressionUUID" -> \
"3129dd57-7ae0-4e73-86ac-c196a19dcbfd"],
Cell[12918, 437, 356, 11, 32, "Output", "ExpressionUUID" -> \
"c23d8a17-af00-4ddd-9d73-e7a75dda94e8"]
}, Open  ]],
Cell[13289, 451, 1538, 43, 54, "Input", "ExpressionUUID" -> \
"4756af53-9df5-41c4-9608-df537ddb32ef"]
}
]
*)



==> anc/GEWtransform.m <==

function outTransform = GEWtransform(G,T,Tsquash1,Tsquash2)

    B1 = eye(10);   % loss part of channel

    B1(1,1) = sqrt(T);
    B1(1,3) = sqrt(1-T);
    B1(2,2) = sqrt(T);
    B1(2,4) = sqrt(1-T);
    B1(3,1) = -sqrt(1-T);
    B1(3,3) = sqrt(T);
    B1(4,2) = -sqrt(1-T);
    B1(4,4) = sqrt(T);

    B2 = eye(10);    % squash isometry for loss part of channel

    B2(3,3) = sqrt(Tsquash1);
    B2(3,5) = sqrt(1-Tsquash1);
    B2(4,4) = sqrt(Tsquash1);
    B2(4,6) = sqrt(1-Tsquash1);
    B2(5,3) = -sqrt(1-Tsquash1);
    B2(5,5) = sqrt(Tsquash1);
    B2(6,4) = -sqrt(1-Tsquash1);
    B2(6,6) = sqrt(Tsquash1);

    S = eye(10);

    S(1,1) = sqrt(G);
    S(1,7) = sqrt(G-1);
    S(2,2) = sqrt(G);
    S(2,8) = -sqrt(G-1);
    S(7,1) = sqrt(G-1);
    S(7,7) = sqrt(G);
    S(8,2) = -sqrt(G-1);
    S(8,8) = sqrt(G);

    B3 = eye(10);

    B3(7,7) = sqrt(Tsquash2);
    B3(7,9) = sqrt(1-Tsquash2);
    B3(8,8) = sqrt(Tsquash2);
    B3(8,10) = sqrt(1-Tsquash2);
    B3(9,7) = -sqrt(1-Tsquash2);
    B3(9,9) = sqrt(Tsquash2);
    B3(10,8) = -sqrt(1-Tsquash2);
    B3(10,10) = sqrt(Tsquash2);

    outTransform = B3*S*B2*B1;
    
    

==> anc/NEWtransform.m <==

function outTransform = NEWtransform(G,T,Tsquash1,Tsquash2)

    B1 = eye(10);   % loss part of channel

    B1(1,1) = sqrt(T);
    B1(1,3) = sqrt(1-T);
    B1(2,2) = sqrt(T);
    B1(2,4) = sqrt(1-T);
    B1(3,1) = -sqrt(1-T);
    B1(3,3) = sqrt(T);
    B1(4,2) = -sqrt(1-T);
    B1(4,4) = sqrt(T);

    B2 = eye(10);    % squash isometry for loss part of channel

    B2(3,3) = sqrt(Tsquash1);
    B2(3,5) = sqrt(1-Tsquash1);
    B2(4,4) = sqrt(Tsquash1);
    B2(4,6) = sqrt(1-Tsquash1);
    B2(5,3) = -sqrt(1-Tsquash1);
    B2(5,5) = sqrt(Tsquash1);
    B2(6,4) = -sqrt(1-Tsquash1);
    B2(6,6) = sqrt(Tsquash1);

    S = eye(10);

    S(1,1) = sqrt(G);
    S(1,7) = sqrt(G-1);
    S(2,2) = sqrt(G);
    S(2,8) = -sqrt(G-1);
    S(7,1) = sqrt(G-1);
    S(7,7) = sqrt(G);
    S(8,2) = -sqrt(G-1);
    S(8,8) = sqrt(G);

    B3 = eye(10);

    B3(7,7) = sqrt(Tsquash2);
    B3(7,9) = sqrt(1-Tsquash2);
    B3(8,8) = sqrt(Tsquash2);
    B3(8,10) = sqrt(1-Tsquash2);
    B3(9,7) = -sqrt(1-Tsquash2);
    B3(9,9) = sqrt(Tsquash2);
    B3(10,8) = -sqrt(1-Tsquash2);
    B3(10,10) = sqrt(Tsquash2);

    outTransform = B2*B1*B3*S;
    
    

==> anc/compareToGEW16.m <==
% file to compare Goodenough et al. bounds to new approach

clear

Tsquash1 = 1/2;
Tsquash2 = 1/2;

NS = 1000000000;

Omega2 = [0 1; -1 0];
Omega4 = kron(eye(2),Omega2);
Omega6 = kron(eye(3),Omega2);

% thermal channel with transmissivity eta and thermal noise NB

% NB  = 0.1;
NB  = 1;

num_sample_points_eta = 1000;

squashGEW = zeros(num_sample_points_eta,1);

squashNEW = zeros(num_sample_points_eta,1);

PLOBWTB = zeros(num_sample_points_eta,1);

altNEW = zeros(num_sample_points_eta,1);

eta_vec = linspace(NB/(NB+1),1,num_sample_points_eta);

ThermalState = eye(10);

ThermalState(1,1) = 1 + 2*NS;
ThermalState(2,2) = 1 + 2*NS;

% to generate GEW plots

for l = 1:length(eta_vec)

    eta = eta_vec(l);

    % decompose a thermal channel as A_G \circ L_T
    % where T = eta / G and G = (1-eta)*NB + 1

    G = (1-eta) * NB + 1;
    T = eta / G;

    if G*(1-T) >= 1

        squashGEW(l) = 0;

    else
        
        GEWmap = GEWtransform(G, T, 1/2, 1/2);

        finalState = GEWmap*ThermalState*GEWmap';

        %  Convention :
        %  mode 1 (1, 2) : input and channel output
        %  mode 2 (3, 4) : loss channel environment
        %  mode 3 (5, 6) : squash for loss environment
        %  mode 4 (7, 8) : amplifier environment
        %  mode 5 (9, 10) : squash for amp enviroment 

        % need to calculate the entropy H(B E1 E2) - H(E1 E2)

        % grab B E1 E2 submatrices

        finalStateBE1E2 = finalState([1 2 3 4 7 8],[1 2 3 4 7 8]);

        finalStateE1E2 = finalState([3 4 7 8],[3 4 7 8]);

        
        H_BE1E2 = symp_to_entropy(real(eig(i*Omega6*finalStateBE1E2)));

        H_E1E2 = symp_to_entropy(real(eig(i*Omega4*finalStateE1E2)));



        squashGEW(l) = H_BE1E2 - H_E1E2;

    end


end

% to generate NEW plots

for l = 1:length(eta_vec)

    eta = eta_vec(l);

    % decompose a thermal channel as L_T \circ A_G
    % where T = eta - NB*(1-eta) and G = (1-eta)*NB + 1

    T = eta - NB*(1-eta);
    G = eta/T;
    

    if T <= 0

        squashNEW(l) = 0;

    else
        
        NEWmap = NEWtransform(G, T, 1/2, 1/2);

        finalState = NEWmap*ThermalState*NEWmap';

        %  Convention :
        %  mode 1 (1, 2) : input and channel output
        %  mode 2 (3, 4) : loss channel environment
        %  mode 3 (5, 6) : squash for loss environment
        %  mode 4 (7, 8) : amplifier environment
        %  mode 5 (9, 10) : squash for amp enviroment 

        % need to calculate the entropy H(B E1 E2) - H(E1 E2)

        % grab B E1 E2 submatrices

        finalStateBE1E2 = finalState([1 2 3 4 7 8],[1 2 3 4 7 8]);

        finalStateE1E2 = finalState([3 4 7 8],[3 4 7 8]);

        
        H_BE1E2 = symp_to_entropy(real(eig(i*Omega6*finalStateBE1E2)));

        H_E1E2 = symp_to_entropy(real(eig(i*Omega4*finalStateE1E2)));



        squashNEW(l) = H_BE1E2 - H_E1E2;

    end


end


for l = 1:length(eta_vec)
    
    eta = eta_vec(l);
    
    if (1-eta)*NB >= eta
        
        PLOBWTB(l) = 0;
        
    else

        PLOBWTB(l) = -log2((1-eta)*eta^NB) - symp_to_entropy(2*NB+1);

    end
    
end

for l = 1:length(eta_vec)
    
    eta = eta_vec(l);
    
    if (1-eta)*NB >= eta
        
        altNEW(l) = 0;
        
    else


        altNEW(l) = -((4 * (NB *(NB *(-1 + eta) + 2 * eta) * acoth(eta ...
            /(NB * (-1 + eta) + eta)) + (1 + NB) * eta * (1 + ... 
       NB  * (-1 + eta) + eta) * atanh( ...
      NB - (1 + NB) * eta) ))/((1 + eta) * (NB * (-1 + eta) + eta) * log(4)));
  
    end
    
end

plot(eta_vec,squashGEW, '-.', ...
     eta_vec, PLOBWTB, '--' , ...
     eta_vec,squashNEW, '-', ...
     eta_vec,altNEW, '-')

axis([NB/(NB+1) 1 0 1])

legend('GEW16', 'PLOB17 / WTB17', 'DSW18', 'DSW18inf')

xlabel('transmissivity \eta')

ylabel('Rate')

min(PLOBWTB - squashNEW)











==> anc/compareToGEW16AllVals.m <==
% file to compare Goodenough et al. bounds to new approach

clear

Tsquash1 = 1/2;
Tsquash2 = 1/2;


Omega2 = [0 1; -1 0];
Omega4 = kron(eye(2),Omega2);
Omega6 = kron(eye(3),Omega2);

% thermal channel with transmissivity eta and thermal noise NB

% NB  = 0.1;


squash_min = 1000000;
squash_max = -100000;

num_sample_points_eta = 100;
num_sample_points_NB  = 100;
num_sample_points_NS  = 100;



squashGEW = zeros(num_sample_points_eta,num_sample_points_NB);

squashNEW = zeros(num_sample_points_eta,num_sample_points_NB);

NS_vec = linspace(0.001,100,num_sample_points_NS);

for m = 1:length(NS_vec)

NS = NS_vec(m);


eta_vec = linspace(0,1,num_sample_points_eta);
%NB_vec  = logspace(-7,3,num_sample_points_NB);

NB_vec  = linspace(0.00001,100,num_sample_points_NB);


ThermalState = eye(10);

ThermalState(1,1) = 1 + 2*NS;
ThermalState(2,2) = 1 + 2*NS;

% to generate GEW plots

for l = 1:length(eta_vec)
    
    for k = 1:length(NB_vec)

        eta = eta_vec(l);

        NB = NB_vec(k);

        % decompose a thermal channel as A_G \circ L_T
        % where T = eta / G and G = (1-eta)*NB + 1

        G = (1-eta) * NB + 1;
        T = eta / G;

        if G*(1-T) >= 1

            squashGEW(l,k) = 0;

        else

            GEWmap = GEWtransform(G, T, 1/2, 1/2);

            finalState = GEWmap*ThermalState*GEWmap';

            %  Convention :
            %  mode 1 (1, 2) : input and channel output
            %  mode 2 (3, 4) : loss channel environment
            %  mode 3 (5, 6) : squash for loss environment
            %  mode 4 (7, 8) : amplifier environment
            %  mode 5 (9, 10) : squash for amp enviroment 

            % need to calculate the entropy H(B E1 E2) - H(E1 E2)

            % grab B E1 E2 submatrices

            finalStateBE1E2 = finalState([1 2 3 4 7 8],[1 2 3 4 7 8]);

            finalStateE1E2 = finalState([3 4 7 8],[3 4 7 8]);


            H_BE1E2 = symp_to_entropy(real(eig(i*Omega6*finalStateBE1E2)));

            H_E1E2 = symp_to_entropy(real(eig(i*Omega4*finalStateE1E2)));



            squashGEW(l,k) = H_BE1E2 - H_E1E2;

        end

    end
    
end

% to generate NEW plots

for l = 1:length(eta_vec)
    
    for k = 1:length(NB_vec)

        eta = eta_vec(l);

        NB = NB_vec(k);

        % decompose a thermal channel as L_T \circ A_G
        % where T = eta - NB*(1-eta) and G = (1-eta)*NB + 1

        T = eta - NB*(1-eta);
        G = eta/T;


        if T <= 0

            squashNEW(l,k) = 0;

        else

            NEWmap = NEWtransform(G, T, 1/2, 1/2);

            finalState = NEWmap*ThermalState*NEWmap';

            %  Convention :
            %  mode 1 (1, 2) : input and channel output
            %  mode 2 (3, 4) : loss channel environment
            %  mode 3 (5, 6) : squash for loss environment
            %  mode 4 (7, 8) : amplifier environment
            %  mode 5 (9, 10) : squash for amp enviroment 

            % need to calculate the entropy H(B E1 E2) - H(E1 E2)

            % grab B E1 E2 submatrices

            finalStateBE1E2 = finalState([1 2 3 4 7 8],[1 2 3 4 7 8]);

            finalStateE1E2 = finalState([3 4 7 8],[3 4 7 8]);

            H_BE1E2 = symp_to_entropy(real(eig(i*Omega6*finalStateBE1E2)));

            H_E1E2 = symp_to_entropy(real(eig(i*Omega4*finalStateE1E2)));



            squashNEW(l,k) = H_BE1E2 - H_E1E2;

        end
    end


end

squash_min = min([min(min(squashGEW - squashNEW)) squash_min]);

squash_max = max([max(max(squashGEW - squashNEW)) squash_max]);

end

squash_min

squash_max

%surf(eta_vec, NB_vec, squashGEW - squashNEW)




==> anc/infinite-energy-limit-alt.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     65425,       1994]
NotebookOptionsPosition[     63136,       1933]
NotebookOutlinePosition[     63492,       1949]
CellTagsIndexPosition[     63449,       1946]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{
   "G", ",", "NB", ",", "NS", ",", "N1", ",", "\[Eta]", ",", "T", ",", "G1", 
    ",", "T1"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"$Assumptions", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"NB", ">", "0"}], ",", 
     RowBox[{"NS", ">", "0"}], ",", 
     RowBox[{"\[Eta]", ">", "0"}], ",", 
     RowBox[{"\[Eta]", "<", "1"}], ",", 
     RowBox[{"G1", ">", "1"}], ",", 
     RowBox[{"T1", ">", "0"}], ",", 
     RowBox[{"T1", "<", "1"}], ",", 
     RowBox[{"G1", ">", 
      RowBox[{"1", "/", "T1"}]}]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.725502773024577*^9, 3.7255027745199137`*^9}, {
   3.725503149862468*^9, 3.725503159166966*^9}, {3.7255534319304447`*^9, 
   3.725553463863021*^9}, {3.7256648088436213`*^9, 3.725664817449378*^9}, {
   3.725665135863201*^9, 3.725665138795739*^9}, {3.7256692169864893`*^9, 
   3.7256692218984127`*^9}, 3.7257046339610786`*^9, 3.725704736284781*^9, {
   3.725705743339048*^9, 
   3.725705743751988*^9}},ExpressionUUID->"f6dc640a-4707-4418-a6de-\
d20939a38c86"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
     "entropic", " ", "functions", " ", "for", " ", "later", " ", "use"}], 
     " ", "-", " ", 
     RowBox[{"g", " ", "is", " ", "usual", " ", "g", " ", "function"}]}], ",",
     " ", 
    RowBox[{
    "h", " ", "computes", " ", "entropy", " ", "from", " ", "symplectic", " ",
      "eigenvalues"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"g", "[", "x_", "]"}], ":=", 
     RowBox[{"Piecewise", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "x"}], ")"}], 
             RowBox[{"Log", "[", 
              RowBox[{"1", "+", "x"}], "]"}]}], "-", 
            RowBox[{"x", " ", 
             RowBox[{"Log", "[", "x", "]"}]}]}], ")"}], ",", 
          RowBox[{"x", ">", "0"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"x", "\[Equal]", "0"}]}], "}"}]}], "}"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"h", "[", "x_", "]"}], ":=", 
     RowBox[{"Piecewise", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"x", "+", "1"}], ")"}], "/", "2"}], ")"}], "*", 
            RowBox[{"Log", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"x", "+", "1"}], ")"}], "/", "2"}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"x", "-", "1"}], ")"}], "/", "2"}], ")"}], "*", 
            RowBox[{"Log", "[", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"x", "-", "1"}], ")"}], "/", "2"}], ")"}], "]"}]}]}], 
          ",", 
          RowBox[{"x", ">", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"x", "\[Equal]", "1"}]}], "}"}]}], "}"}], "]"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.7255054263405857`*^9, 3.725505476411199*^9}, {
  3.725553409227841*^9, 3.725553409345675*^9}, {3.7256730412074327`*^9, 
  3.725673046157136*^9}, {3.725704653199353*^9, 3.725704728869597*^9}, {
  3.725731346120326*^9, 
  3.725731346309476*^9}},ExpressionUUID->"24b06be4-1a30-45e1-85f4-\
5f59119436a0"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Omega6", " ", "=", " ", 
   RowBox[{"(", GridBox[{
      {"0", "1", "0", "0", "0", "0"},
      {
       RowBox[{"-", "1"}], "0", "0", "0", "0", "0"},
      {"0", "0", "0", "1", "0", "0"},
      {"0", "0", 
       RowBox[{"-", "1"}], "0", "0", "0"},
      {"0", "0", "0", "0", "0", "1"},
      {"0", "0", "0", "0", 
       RowBox[{"-", "1"}], "0"}
     }], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Omega4", " ", "=", 
   RowBox[{"(", " ", GridBox[{
      {"0", "1", "0", "0"},
      {
       RowBox[{"-", "1"}], "0", "0", "0"},
      {"0", "0", "0", "1"},
      {"0", "0", 
       RowBox[{"-", "1"}], "0"}
     }], ")"}]}], ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.725503417908083*^9, 
  3.725503431357621*^9}},ExpressionUUID->"198d1ed5-9fdb-438e-8092-\
3ff1223d6434"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Convention", ":", "\[IndentingNewLine]", " ", 
   RowBox[{"mode", " ", "1", " ", 
    RowBox[{"(", 
     RowBox[{"1", ",", "2"}], ")"}]}], ":", " ", 
   RowBox[{
   "input", " ", "and", " ", "channel", " ", "output", "\[IndentingNewLine]", 
    "mode", " ", "2", " ", 
    RowBox[{"(", 
     RowBox[{"3", ",", "4"}], ")"}]}], ":", " ", 
   RowBox[{
   "loss", " ", "channel", " ", "environment", "\[IndentingNewLine]", "mode", 
    " ", "3", " ", 
    RowBox[{"(", 
     RowBox[{"5", ",", "6"}], ")"}]}], ":", " ", 
   RowBox[{
   "squash", " ", "for", " ", "loss", " ", "environment", 
    "\[IndentingNewLine]", "mode", " ", "4", " ", 
    RowBox[{"(", 
     RowBox[{"7", ",", "8"}], ")"}]}], ":", " ", 
   RowBox[{
   "amplifier", " ", "environment", "\[IndentingNewLine]", "mode", " ", "5", 
    " ", 
    RowBox[{"(", 
     RowBox[{"9", ",", "10"}], ")"}]}], ":", " ", 
   RowBox[{"squash", " ", "for", " ", "amp", " ", "enviroment"}]}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.7255029297271214`*^9, 3.725503025469426*^9}, {
  3.725504364088132*^9, 3.725504384269945*^9}, {3.725704749686261*^9, 
  3.725704755852318*^9}},ExpressionUUID->"cb5012e3-a98d-4ab5-818a-\
df01d8f55f80"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"state1", "[", "N1_", "]"}], ":=", 
    RowBox[{"(", GridBox[{
       {
        RowBox[{"1", "+", 
         RowBox[{"2", "*", "N1"}]}], "0", "0", "0", "0", "0", "0", "0", "0", 
        "0"},
       {"0", 
        RowBox[{"1", "+", 
         RowBox[{"2", "*", "N1"}]}], "0", "0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "1", "0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "1", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "1", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "1", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "1", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "1"}
      }], ")"}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"initial", " ", "thermal", " ", "state"}], " ", "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"S", "[", "G_", "]"}], " ", ":=", " ", 
    RowBox[{"(", GridBox[{
       {
        SqrtBox["G"], "0", "0", "0", "0", "0", 
        SqrtBox[
         RowBox[{"G", "-", "1"}]], "0", "0", "0"},
       {"0", 
        SqrtBox["G"], "0", "0", "0", "0", "0", 
        RowBox[{"-", 
         SqrtBox[
          RowBox[{"G", "-", "1"}]]}], "0", "0"},
       {"0", "0", "1", "0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "1", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0"},
       {
        SqrtBox[
         RowBox[{"G", "-", "1"}]], "0", "0", "0", "0", "0", 
        SqrtBox["G"], "0", "0", "0"},
       {"0", 
        RowBox[{"-", 
         SqrtBox[
          RowBox[{"G", "-", "1"}]]}], "0", "0", "0", "0", "0", 
        SqrtBox["G"], "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "1", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "1"}
      }], ")"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"two", "-", 
    RowBox[{"mode", " ", "squeezer", " ", "for", " ", "amplifier"}]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"B3", " ", "=", " ", 
    RowBox[{"(", GridBox[{
       {"1", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
       {"0", "1", "0", "0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "1", "0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "1", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", 
        FractionBox["1", 
         SqrtBox["2"]], "0", 
        FractionBox["1", 
         SqrtBox["2"]], "0"},
       {"0", "0", "0", "0", "0", "0", "0", 
        FractionBox["1", 
         SqrtBox["2"]], "0", 
        FractionBox["1", 
         SqrtBox["2"]]},
       {"0", "0", "0", "0", "0", "0", 
        RowBox[{"-", 
         FractionBox["1", 
          SqrtBox["2"]]}], "0", 
        FractionBox["1", 
         SqrtBox["2"]], "0"},
       {"0", "0", "0", "0", "0", "0", "0", 
        RowBox[{"-", 
         FractionBox["1", 
          SqrtBox["2"]]}], "0", 
        FractionBox["1", 
         SqrtBox["2"]]}
      }], ")"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"squashing", " ", "isometry", " ", "for", " ", "amplifier"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"B1", "[", "T_", "]"}], " ", ":=", " ", 
    RowBox[{"(", GridBox[{
       {
        SqrtBox["T"], "0", 
        SqrtBox[
         RowBox[{"1", "-", "T"}]], "0", "0", "0", "0", "0", "0", "0"},
       {"0", 
        SqrtBox["T"], "0", 
        SqrtBox[
         RowBox[{"1", "-", "T"}]], "0", "0", "0", "0", "0", "0"},
       {
        RowBox[{"-", 
         SqrtBox[
          RowBox[{"1", "-", "T"}]]}], "0", 
        SqrtBox["T"], "0", "0", "0", "0", "0", "0", "0"},
       {"0", 
        RowBox[{"-", 
         SqrtBox[
          RowBox[{"1", "-", "T"}]]}], "0", 
        SqrtBox["T"], "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "1", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "1", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "1", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "1"}
      }], ")"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"beamsplitter", " ", "for", " ", "loss", " ", "channel"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"B2", " ", "=", " ", 
    RowBox[{"(", GridBox[{
       {"1", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
       {"0", "1", "0", "0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", 
        FractionBox["1", 
         SqrtBox["2"]], "0", 
        FractionBox["1", 
         SqrtBox["2"]], "0", "0", "0", "0", "0"},
       {"0", "0", "0", 
        FractionBox["1", 
         SqrtBox["2"]], "0", 
        FractionBox["1", 
         SqrtBox["2"]], "0", "0", "0", "0"},
       {"0", "0", 
        RowBox[{"-", 
         FractionBox["1", 
          SqrtBox["2"]]}], "0", 
        FractionBox["1", 
         SqrtBox["2"]], "0", "0", "0", "0", "0"},
       {"0", "0", "0", 
        RowBox[{"-", 
         FractionBox["1", 
          SqrtBox["2"]]}], "0", 
        FractionBox["1", 
         SqrtBox["2"]], "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "1", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "1", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "1", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "1"}
      }], ")"}]}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{
   "squashing", " ", "isometry", " ", "for", " ", "loss", " ", "channel"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "NEWtransformation", " ", "is", " ", "the", " ", "matrix", " ", 
    "corresponding", " ", "to", " ", "the", " ", "isometric", " ", 
    "extension", " ", "of", " ", "the", " ", "channel", " ", "and", " ", 
    "squashing", " ", "isometries"}], "*)"}]}]}], "Input",
 CellChangeTimes->{{3.725502864115041*^9, 3.725502864953927*^9}, {
   3.72550303162919*^9, 3.7255030729370203`*^9}, {3.725503103181959*^9, 
   3.725503110709236*^9}, 3.7255031707111893`*^9, {3.725672806692313*^9, 
   3.725672807633623*^9}, {3.725704758917432*^9, 3.725704765823656*^9}, {
   3.7257049291497517`*^9, 
   3.7257050076785088`*^9}},ExpressionUUID->"898122fd-6b96-4020-af3e-\
9d5adbe2456c"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"NEWtransformation", "[", 
    RowBox[{"G_", ",", "T_"}], "]"}], ":=", 
   RowBox[{"B2", ".", 
    RowBox[{"B1", "[", "T", "]"}], ".", "B3", ".", 
    RowBox[{"S", "[", "G", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"NEWtransformation", "[", 
     RowBox[{"G", ",", "T"}], "]"}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"G", ">", "1"}], ",", 
       RowBox[{"0", "<", "T", "<", "1"}]}], "}"}]}]}], "]"}], "//", 
  "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.725503107162258*^9, 3.725503122011795*^9}, {
  3.725503396807777*^9, 3.725503398669716*^9}, {3.725503965765807*^9, 
  3.725503967460538*^9}, {3.725504111066091*^9, 3.72550411339215*^9}, {
  3.7255518530465603`*^9, 3.725551865235414*^9}, {3.725551920824576*^9, 
  3.725551929431473*^9}, {3.72566505104321*^9, 3.725665067800386*^9}, {
  3.7256651681841297`*^9, 
  3.725665168359592*^9}},ExpressionUUID->"49330277-4ccf-4ffe-a8d2-\
622fd9f1f3c7"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      SqrtBox[
       RowBox[{"G", " ", "T"}]], "0", 
      SqrtBox[
       RowBox[{"1", "-", "T"}]], "0", "0", "0", 
      SqrtBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "G"}], ")"}], " ", "T"}]], "0", "0", "0"},
     {"0", 
      SqrtBox[
       RowBox[{"G", " ", "T"}]], "0", 
      SqrtBox[
       RowBox[{"1", "-", "T"}]], "0", "0", "0", 
      RowBox[{"-", 
       SqrtBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "G"}], ")"}], " ", "T"}]]}], "0", "0"},
     {
      RowBox[{"-", 
       FractionBox[
        SqrtBox[
         RowBox[{"G", "-", 
          RowBox[{"G", " ", "T"}]}]], 
        SqrtBox["2"]]}], "0", 
      FractionBox[
       SqrtBox["T"], 
       SqrtBox["2"]], "0", 
      FractionBox["1", 
       SqrtBox["2"]], "0", 
      RowBox[{"-", 
       FractionBox[
        SqrtBox[
         RowBox[{
          RowBox[{"-", "1"}], "+", "G", "+", "T", "-", 
          RowBox[{"G", " ", "T"}]}]], 
        SqrtBox["2"]]}], "0", "0", "0"},
     {"0", 
      RowBox[{"-", 
       FractionBox[
        SqrtBox[
         RowBox[{"G", "-", 
          RowBox[{"G", " ", "T"}]}]], 
        SqrtBox["2"]]}], "0", 
      FractionBox[
       SqrtBox["T"], 
       SqrtBox["2"]], "0", 
      FractionBox["1", 
       SqrtBox["2"]], "0", 
      FractionBox[
       SqrtBox[
        RowBox[{
         RowBox[{"-", "1"}], "+", "G", "+", "T", "-", 
         RowBox[{"G", " ", "T"}]}]], 
       SqrtBox["2"]], "0", "0"},
     {
      FractionBox[
       SqrtBox[
        RowBox[{"G", "-", 
         RowBox[{"G", " ", "T"}]}]], 
       SqrtBox["2"]], "0", 
      RowBox[{"-", 
       FractionBox[
        SqrtBox["T"], 
        SqrtBox["2"]]}], "0", 
      FractionBox["1", 
       SqrtBox["2"]], "0", 
      FractionBox[
       SqrtBox[
        RowBox[{
         RowBox[{"-", "1"}], "+", "G", "+", "T", "-", 
         RowBox[{"G", " ", "T"}]}]], 
       SqrtBox["2"]], "0", "0", "0"},
     {"0", 
      FractionBox[
       SqrtBox[
        RowBox[{"G", "-", 
         RowBox[{"G", " ", "T"}]}]], 
       SqrtBox["2"]], "0", 
      RowBox[{"-", 
       FractionBox[
        SqrtBox["T"], 
        SqrtBox["2"]]}], "0", 
      FractionBox["1", 
       SqrtBox["2"]], "0", 
      RowBox[{"-", 
       FractionBox[
        SqrtBox[
         RowBox[{
          RowBox[{"-", "1"}], "+", "G", "+", "T", "-", 
          RowBox[{"G", " ", "T"}]}]], 
        SqrtBox["2"]]}], "0", "0"},
     {
      FractionBox[
       SqrtBox[
        RowBox[{
         RowBox[{"-", "1"}], "+", "G"}]], 
       SqrtBox["2"]], "0", "0", "0", "0", "0", 
      FractionBox[
       SqrtBox["G"], 
       SqrtBox["2"]], "0", 
      FractionBox["1", 
       SqrtBox["2"]], "0"},
     {"0", 
      RowBox[{"-", 
       FractionBox[
        SqrtBox[
         RowBox[{
          RowBox[{"-", "1"}], "+", "G"}]], 
        SqrtBox["2"]]}], "0", "0", "0", "0", "0", 
      FractionBox[
       SqrtBox["G"], 
       SqrtBox["2"]], "0", 
      FractionBox["1", 
       SqrtBox["2"]]},
     {
      RowBox[{"-", 
       FractionBox[
        SqrtBox[
         RowBox[{
          RowBox[{"-", "1"}], "+", "G"}]], 
        SqrtBox["2"]]}], "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox[
        SqrtBox["G"], 
        SqrtBox["2"]]}], "0", 
      FractionBox["1", 
       SqrtBox["2"]], "0"},
     {"0", 
      FractionBox[
       SqrtBox[
        RowBox[{
         RowBox[{"-", "1"}], "+", "G"}]], 
       SqrtBox["2"]], "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox[
        SqrtBox["G"], 
        SqrtBox["2"]]}], "0", 
      FractionBox["1", 
       SqrtBox["2"]]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.725551866132579*^9, 3.72555342350439*^9, {3.725553457557727*^9, 
   3.725553472025591*^9}, 3.7256645429665318`*^9, {3.725665068867638*^9, 
   3.725665092358325*^9}, {3.725665147282195*^9, 3.725665182471586*^9}, 
   3.7256692286508503`*^9, 3.7256728101463747`*^9, 3.725673060354391*^9, 
   3.725676020323048*^9, 3.725705026450233*^9, 3.725705662790064*^9, 
   3.7257057034997883`*^9, 3.725705754015279*^9, 3.725706027191411*^9, 
   3.725706405377164*^9},ExpressionUUID->"7f185b97-3d45-4ba7-99f2-\
eb1705a4827c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "the", " ", "evolved", " ", "state", " ", "after", " ", "the", " ", "full",
     " ", "transformation"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"stateNEW", "[", 
     RowBox[{"G_", ",", "T_", ",", "N1_"}], "]"}], " ", ":=", 
    RowBox[{
     RowBox[{"NEWtransformation", "[", 
      RowBox[{"G", ",", "T"}], "]"}], ".", 
     RowBox[{"state1", "[", "N1", "]"}], ".", 
     RowBox[{"Transpose", "[", 
      RowBox[{"NEWtransformation", "[", 
       RowBox[{"G", ",", "T"}], "]"}], "]"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"FullSimplify", "[", 
     RowBox[{
      RowBox[{"stateNEW", "[", 
       RowBox[{"G", ",", "T", ",", "N1"}], "]"}], ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"G", ">", "1"}], ",", 
         RowBox[{"0", "<", "T", "<", "1"}], ",", 
         RowBox[{"N1", ">", "0"}]}], "}"}]}]}], "]"}], "//", 
    "MatrixForm"}]}]}]], "Input",
 CellChangeTimes->{{3.725503460041883*^9, 3.725503478299856*^9}, {
  3.7255043219467382`*^9, 3.7255043376429873`*^9}, {3.725552949629772*^9, 
  3.7255529529148407`*^9}, {3.7256651946018267`*^9, 3.725665209232723*^9}, {
  3.725705033373782*^9, 
  3.725705041717834*^9}},ExpressionUUID->"325bb595-cf07-4159-8c8e-\
acc82bb63321"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"1", "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "G", "+", 
          RowBox[{"G", " ", "N1"}]}], ")"}], " ", "T"}]}], "0", 
      RowBox[{
       RowBox[{"-", 
        SqrtBox["2"]}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "G", "+", 
         RowBox[{"G", " ", "N1"}]}], ")"}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "T"}], ")"}]}], " ", "T"}]]}], "0", 
      RowBox[{
       SqrtBox["2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "G", "+", 
         RowBox[{"G", " ", "N1"}]}], ")"}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "T"}], ")"}]}], " ", "T"}]]}], "0", 
      RowBox[{
       SqrtBox["2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "N1"}], ")"}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "G"}], ")"}], " ", "G", " ", "T"}]]}], 
      "0", 
      RowBox[{
       RowBox[{"-", 
        SqrtBox["2"]}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "N1"}], ")"}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "G"}], ")"}], " ", "G", " ", "T"}]]}], 
      "0"},
     {"0", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "G", "+", 
          RowBox[{"G", " ", "N1"}]}], ")"}], " ", "T"}]}], "0", 
      RowBox[{
       RowBox[{"-", 
        SqrtBox["2"]}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "G", "+", 
         RowBox[{"G", " ", "N1"}]}], ")"}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "T"}], ")"}]}], " ", "T"}]]}], "0", 
      RowBox[{
       SqrtBox["2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "G", "+", 
         RowBox[{"G", " ", "N1"}]}], ")"}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "T"}], ")"}]}], " ", "T"}]]}], "0", 
      RowBox[{
       RowBox[{"-", 
        SqrtBox["2"]}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "N1"}], ")"}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "G"}], ")"}], " ", "G", " ", "T"}]]}], 
      "0", 
      RowBox[{
       SqrtBox["2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "N1"}], ")"}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "G"}], ")"}], " ", "G", " ", "T"}]]}]},
     {
      RowBox[{
       RowBox[{"-", 
        SqrtBox["2"]}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "G", "+", 
         RowBox[{"G", " ", "N1"}]}], ")"}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "T"}], ")"}]}], " ", "T"}]]}], "0", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "G"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "N1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "T"}], ")"}]}], "+", "T"}], "0", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "G", "+", 
         RowBox[{"G", " ", "N1"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "T"}], ")"}]}], "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{"1", "+", "N1"}], ")"}]}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "G"}], ")"}]}], " ", "G", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "T"}], ")"}]}]]}], "0", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", "N1"}], ")"}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "G"}], ")"}]}], " ", "G", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "T"}], ")"}]}]]}], "0"},
     {"0", 
      RowBox[{
       RowBox[{"-", 
        SqrtBox["2"]}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "G", "+", 
         RowBox[{"G", " ", "N1"}]}], ")"}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "T"}], ")"}]}], " ", "T"}]]}], "0", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "G"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "N1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "T"}], ")"}]}], "+", "T"}], "0", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "G", "+", 
         RowBox[{"G", " ", "N1"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "T"}], ")"}]}], "0", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", "N1"}], ")"}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "G"}], ")"}]}], " ", "G", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "T"}], ")"}]}]]}], "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{"1", "+", "N1"}], ")"}]}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "G"}], ")"}]}], " ", "G", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "T"}], ")"}]}]]}]},
     {
      RowBox[{
       SqrtBox["2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "G", "+", 
         RowBox[{"G", " ", "N1"}]}], ")"}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "T"}], ")"}]}], " ", "T"}]]}], "0", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "G", "+", 
         RowBox[{"G", " ", "N1"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "T"}], ")"}]}], "0", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "G"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "N1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "T"}], ")"}]}], "+", "T"}], "0", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", "N1"}], ")"}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "G"}], ")"}]}], " ", "G", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "T"}], ")"}]}]]}], "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{"1", "+", "N1"}], ")"}]}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "G"}], ")"}]}], " ", "G", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "T"}], ")"}]}]]}], "0"},
     {"0", 
      RowBox[{
       SqrtBox["2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "G", "+", 
         RowBox[{"G", " ", "N1"}]}], ")"}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "T"}], ")"}]}], " ", "T"}]]}], "0", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "G", "+", 
         RowBox[{"G", " ", "N1"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "T"}], ")"}]}], "0", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "G"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "N1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "T"}], ")"}]}], "+", "T"}], "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{"1", "+", "N1"}], ")"}]}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "G"}], ")"}]}], " ", "G", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "T"}], ")"}]}]]}], "0", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", "N1"}], ")"}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "G"}], ")"}]}], " ", "G", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "T"}], ")"}]}]]}]},
     {
      RowBox[{
       SqrtBox["2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "N1"}], ")"}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "G"}], ")"}], " ", "G", " ", "T"}]]}], 
      "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{"1", "+", "N1"}], ")"}]}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "G"}], ")"}]}], " ", "G", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "T"}], ")"}]}]]}], "0", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", "N1"}], ")"}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "G"}], ")"}]}], " ", "G", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "T"}], ")"}]}]]}], "0", 
      RowBox[{"G", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "G"}], ")"}], " ", "N1"}]}], "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "G"}], ")"}]}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "N1"}], ")"}]}], "0"},
     {"0", 
      RowBox[{
       RowBox[{"-", 
        SqrtBox["2"]}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "N1"}], ")"}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "G"}], ")"}], " ", "G", " ", "T"}]]}], 
      "0", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", "N1"}], ")"}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "G"}], ")"}]}], " ", "G", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "T"}], ")"}]}]]}], "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{"1", "+", "N1"}], ")"}]}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "G"}], ")"}]}], " ", "G", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "T"}], ")"}]}]]}], "0", 
      RowBox[{"G", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "G"}], ")"}], " ", "N1"}]}], "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "G"}], ")"}]}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "N1"}], ")"}]}]},
     {
      RowBox[{
       RowBox[{"-", 
        SqrtBox["2"]}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "N1"}], ")"}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "G"}], ")"}], " ", "G", " ", "T"}]]}], 
      "0", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", "N1"}], ")"}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "G"}], ")"}]}], " ", "G", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "T"}], ")"}]}]]}], "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{"1", "+", "N1"}], ")"}]}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "G"}], ")"}]}], " ", "G", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "T"}], ")"}]}]]}], "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "G"}], ")"}]}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "N1"}], ")"}]}], "0", 
      RowBox[{"G", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "G"}], ")"}], " ", "N1"}]}], "0"},
     {"0", 
      RowBox[{
       SqrtBox["2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "N1"}], ")"}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "G"}], ")"}], " ", "G", " ", "T"}]]}], 
      "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{"1", "+", "N1"}], ")"}]}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "G"}], ")"}]}], " ", "G", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "T"}], ")"}]}]]}], "0", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", "N1"}], ")"}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "G"}], ")"}]}], " ", "G", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "T"}], ")"}]}]]}], "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "G"}], ")"}]}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "N1"}], ")"}]}], "0", 
      RowBox[{"G", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "G"}], ")"}], " ", "N1"}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.725504338558508*^9, 3.725505834563259*^9, 
  3.725553474246182*^9, 3.7256645430532846`*^9, 3.725665212139449*^9, 
  3.725669230372069*^9, 3.7256728195028543`*^9, 3.725673061628152*^9, 
  3.725676021628956*^9, 3.725705043258912*^9, 3.725705662983787*^9, 
  3.725705703677787*^9, 3.7257057551459923`*^9, 3.725706028425535*^9, 
  3.7257064055488043`*^9},ExpressionUUID->"b1ed3c0d-4fb7-4e0b-8236-\
dde0584ef053"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "get", " ", "the", " ", "reduced", " ", "state", " ", "on", " ", "B", " ", 
    
    RowBox[{"E1", "'"}], " ", 
    RowBox[{"E2", "'"}], " ", "in", " ", "Figure", " ", "4"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"FullSimplify", "[", 
     RowBox[{
      RowBox[{"stateNEW", "[", 
       RowBox[{"G", ",", "T", ",", "N1"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "7", ",", "8"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "7", ",", "8"}], 
         "}"}]}], "]"}], "]"}], "]"}], "//", "MatrixForm"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.7255040045217876`*^9, 3.725504016021317*^9}, {
  3.7255040586872797`*^9, 3.725504066205207*^9}, {3.7255043949423733`*^9, 
  3.725504409517253*^9}, {3.725665217114559*^9, 3.725665217656426*^9}, {
  3.725705048701455*^9, 
  3.725705087380669*^9}},ExpressionUUID->"9148a7de-25e5-42ba-a8a7-\
c1feb8e73cd3"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"1", "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "G", "+", 
          RowBox[{"G", " ", "N1"}]}], ")"}], " ", "T"}]}], "0", 
      RowBox[{
       RowBox[{"-", 
        SqrtBox["2"]}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "G", "+", 
         RowBox[{"G", " ", "N1"}]}], ")"}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "T"}], ")"}]}], " ", "T"}]]}], "0", 
      RowBox[{
       SqrtBox["2"], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", "1"}], "+", "G"}]], " ", 
       SqrtBox["G"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "N1"}], ")"}], " ", 
       SqrtBox["T"]}], "0"},
     {"0", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "G", "+", 
          RowBox[{"G", " ", "N1"}]}], ")"}], " ", "T"}]}], "0", 
      RowBox[{
       RowBox[{"-", 
        SqrtBox["2"]}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "G", "+", 
         RowBox[{"G", " ", "N1"}]}], ")"}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "T"}], ")"}]}], " ", "T"}]]}], "0", 
      RowBox[{
       RowBox[{"-", 
        SqrtBox["2"]}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", "1"}], "+", "G"}]], " ", 
       SqrtBox["G"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "N1"}], ")"}], " ", 
       SqrtBox["T"]}]},
     {
      RowBox[{
       RowBox[{"-", 
        SqrtBox["2"]}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "G", "+", 
         RowBox[{"G", " ", "N1"}]}], ")"}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "T"}], ")"}]}], " ", "T"}]]}], "0", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "G"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "N1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "T"}], ")"}]}], "+", "T"}], "0", 
      RowBox[{
       RowBox[{"-", 
        SqrtBox[
         RowBox[{
          RowBox[{"-", "1"}], "+", "G"}]]}], " ", 
       SqrtBox["G"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "N1"}], ")"}], " ", 
       SqrtBox[
        RowBox[{"1", "-", "T"}]]}], "0"},
     {"0", 
      RowBox[{
       RowBox[{"-", 
        SqrtBox["2"]}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "G", "+", 
         RowBox[{"G", " ", "N1"}]}], ")"}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "T"}], ")"}]}], " ", "T"}]]}], "0", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "G"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "N1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "T"}], ")"}]}], "+", "T"}], "0", 
      RowBox[{
       SqrtBox[
        RowBox[{
         RowBox[{"-", "1"}], "+", "G"}]], " ", 
       SqrtBox["G"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "N1"}], ")"}], " ", 
       SqrtBox[
        RowBox[{"1", "-", "T"}]]}]},
     {
      RowBox[{
       SqrtBox["2"], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", "1"}], "+", "G"}]], " ", 
       SqrtBox["G"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "N1"}], ")"}], " ", 
       SqrtBox["T"]}], "0", 
      RowBox[{
       RowBox[{"-", 
        SqrtBox[
         RowBox[{
          RowBox[{"-", "1"}], "+", "G"}]]}], " ", 
       SqrtBox["G"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "N1"}], ")"}], " ", 
       SqrtBox[
        RowBox[{"1", "-", "T"}]]}], "0", 
      RowBox[{"G", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "G"}], ")"}], " ", "N1"}]}], "0"},
     {"0", 
      RowBox[{
       RowBox[{"-", 
        SqrtBox["2"]}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", "1"}], "+", "G"}]], " ", 
       SqrtBox["G"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "N1"}], ")"}], " ", 
       SqrtBox["T"]}], "0", 
      RowBox[{
       SqrtBox[
        RowBox[{
         RowBox[{"-", "1"}], "+", "G"}]], " ", 
       SqrtBox["G"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "N1"}], ")"}], " ", 
       SqrtBox[
        RowBox[{"1", "-", "T"}]]}], "0", 
      RowBox[{"G", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "G"}], ")"}], " ", "N1"}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.7255040055503483`*^9, 3.7255040166079617`*^9}, 
   3.725504067012038*^9, {3.725504404480193*^9, 3.72550441016847*^9}, 
   3.725505839349949*^9, 3.7255534782200947`*^9, 3.725664543132577*^9, 
   3.7256652189614573`*^9, 3.7256692319465437`*^9, 3.72567282204224*^9, 
   3.725673062988266*^9, 3.725676023181534*^9, 3.7257050890999126`*^9, 
   3.7257056631511908`*^9, 3.72570570385664*^9, 3.725705757893428*^9, 
   3.7257060298098373`*^9, 
   3.725706405759541*^9},ExpressionUUID->"8bd5d841-f974-40ed-a370-\
0b738ffea7f9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "get", " ", "the", " ", "reduced", " ", "states", " ", "on", " ", "B", " ", 
    RowBox[{"E1", "'"}], " ", 
    RowBox[{"E2", "'"}], " ", "and", " ", 
    RowBox[{"E1", "'"}], " ", 
    RowBox[{"E2", "'"}], " ", "in", " ", "Figure", " ", "4"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"NEWstateBE1E2", "[", 
      RowBox[{"G_", ",", "T_", ",", "N1_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"stateNEW", "[", 
       RowBox[{"G", ",", "T", ",", "N1"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "7", ",", "8"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "7", ",", "8"}], 
         "}"}]}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"NEWstateE1E2", "[", 
      RowBox[{"G_", ",", "T_", ",", "N1_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"stateNEW", "[", 
       RowBox[{"G", ",", "T", ",", "N1"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"3", ",", "4", ",", "7", ",", "8"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "4", ",", "7", ",", "8"}], "}"}]}], "]"}], "]"}]}],
     ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"SympEigsBE1E2", "=", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"Eigenvalues", "[", 
        RowBox[{"\[ImaginaryI]", "*", 
         RowBox[{"Omega6", ".", 
          RowBox[{"NEWstateBE1E2", "[", 
           RowBox[{"G1", ",", "T1", ",", "NS"}], "]"}]}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"NS", ",", "Infinity", ",", "0"}], "}"}]}], "]"}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"SympEigsE1E2", "=", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"Eigenvalues", "[", 
        RowBox[{"\[ImaginaryI]", "*", 
         RowBox[{"Omega4", ".", 
          RowBox[{"NEWstateE1E2", "[", 
           RowBox[{"G1", ",", "T1", ",", "NS"}], "]"}]}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"NS", ",", "Infinity", ",", "0"}], "}"}]}], "]"}], "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.7255038687254887`*^9, 3.725503983026155*^9}, {
   3.72550553867113*^9, 3.7255056378669243`*^9}, {3.725505694963139*^9, 
   3.7255057660392303`*^9}, {3.725505853446787*^9, 3.7255058804011927`*^9}, {
   3.7255059797011147`*^9, 3.725505989603097*^9}, {3.725506026788227*^9, 
   3.7255060613787727`*^9}, {3.725506111112958*^9, 3.725506162334997*^9}, {
   3.725531636481512*^9, 3.725531637687705*^9}, 3.725664511715376*^9, {
   3.7256645945874157`*^9, 3.725664654244782*^9}, {3.725664696604725*^9, 
   3.725664734544754*^9}, {3.725664797787847*^9, 3.725664901660627*^9}, {
   3.725665223714547*^9, 3.725665294890039*^9}, {3.725665957406436*^9, 
   3.725665993348708*^9}, 3.7256660392500687`*^9, {3.725667234791726*^9, 
   3.725667239646489*^9}, {3.725669020229731*^9, 3.725669033973*^9}, {
   3.725669109492001*^9, 3.7256691394788523`*^9}, {3.725669178832439*^9, 
   3.725669211994787*^9}, {3.725669242950556*^9, 3.72566924521235*^9}, {
   3.725705092764838*^9, 
   3.7257051266837187`*^9}},ExpressionUUID->"b62aa1d4-7c14-4dd2-b7c2-\
813d1460e8e1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "1"}], ",", "1", ",", 
   InterpretationBox[
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"G1", " ", "T1"}]}], ")"}], " ", "NS"}], "+", 
     FractionBox[
      RowBox[{"G1", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "T1", "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "G1"}], ")"}], " ", 
          SuperscriptBox["T1", "2"]}]}], ")"}]}], 
      RowBox[{"1", "+", 
       RowBox[{"G1", " ", "T1"}]}]], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "NS"], "]"}], "1"],
      SeriesData[$CellContext`NS, 
       DirectedInfinity[1], {}, -1, 1, 1],
      Editable->False]}],
    SeriesData[$CellContext`NS, 
     DirectedInfinity[1], {
     1 + $CellContext`G1 $CellContext`T1, $CellContext`G1 (
        1 + $CellContext`G1 $CellContext`T1)^(-1) (
       1 + $CellContext`T1 + (-1 + $CellContext`G1) $CellContext`T1^2)}, -1, 
     1, 1],
    Editable->False], ",", 
   InterpretationBox[
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "-", 
        RowBox[{"G1", " ", "T1"}]}], ")"}], " ", "NS"}], "-", 
     FractionBox[
      RowBox[{"G1", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "T1", "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "G1"}], ")"}], " ", 
          SuperscriptBox["T1", "2"]}]}], ")"}]}], 
      RowBox[{"1", "+", 
       RowBox[{"G1", " ", "T1"}]}]], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "NS"], "]"}], "1"],
      SeriesData[$CellContext`NS, 
       DirectedInfinity[1], {}, -1, 1, 1],
      Editable->False]}],
    SeriesData[$CellContext`NS, 
     DirectedInfinity[
     1], {-1 - $CellContext`G1 $CellContext`T1, -$CellContext`G1 (
        1 + $CellContext`G1 $CellContext`T1)^(-1) (
       1 + $CellContext`T1 + (-1 + $CellContext`G1) $CellContext`T1^2)}, -1, 
     1, 1],
    Editable->False], ",", 
   InterpretationBox[
    RowBox[{
     FractionBox[
      RowBox[{"G1", "+", "T1"}], 
      RowBox[{"1", "+", 
       RowBox[{"G1", " ", "T1"}]}]], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "NS"], "]"}], "1"],
      SeriesData[$CellContext`NS, 
       DirectedInfinity[1], {}, 0, 1, 1],
      Editable->False]}],
    SeriesData[$CellContext`NS, 
     DirectedInfinity[
     1], {($CellContext`G1 + $CellContext`T1)/(
      1 + $CellContext`G1 $CellContext`T1)}, 0, 1, 1],
    Editable->False], ",", 
   InterpretationBox[
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"G1", "+", "T1"}], 
       RowBox[{"1", "+", 
        RowBox[{"G1", " ", "T1"}]}]]}], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "NS"], "]"}], "1"],
      SeriesData[$CellContext`NS, 
       DirectedInfinity[1], {}, 0, 1, 1],
      Editable->False]}],
    SeriesData[$CellContext`NS, 
     DirectedInfinity[
     1], {-($CellContext`G1 + $CellContext`T1)/(
      1 + $CellContext`G1 $CellContext`T1)}, 0, 1, 1],
    Editable->False]}], "}"}]], "Output",
 CellChangeTimes->{
  3.725503985603849*^9, {3.725505545986624*^9, 3.725505558926957*^9}, {
   3.725505622408058*^9, 3.725505638983666*^9}, 3.72550567275665*^9, {
   3.725505712783861*^9, 3.725505732771785*^9}, 3.725505766759843*^9, 
   3.7255058103488913`*^9, 3.725505841775552*^9, 3.725505881240048*^9, 
   3.725505990749436*^9, {3.7255060357256517`*^9, 3.7255060457153673`*^9}, {
   3.725506121405258*^9, 3.725506162842278*^9}, 3.725531638392696*^9, 
   3.725553480696117*^9, 3.725664543228388*^9, 3.7256646307269573`*^9, {
   3.725664714486228*^9, 3.725664735452577*^9}, {3.7256648441618423`*^9, 
   3.72566490278994*^9}, {3.725665229579414*^9, 3.72566523517521*^9}, 
   3.7256652965704517`*^9, 3.725666003241193*^9, 3.725667242070673*^9, 
   3.7256690353531322`*^9, 3.7256691125698757`*^9, {3.72566915574831*^9, 
   3.7256691812107286`*^9}, {3.7256692343013353`*^9, 3.7256692460056887`*^9}, 
   3.725672825043376*^9, 3.7256730653235407`*^9, 3.7256760253920183`*^9, 
   3.7257051289935713`*^9, 3.725705663578175*^9, 3.7257057043198*^9, 
   3.725705761189517*^9, 3.725706031782836*^9, 
   3.725706406231736*^9},ExpressionUUID->"4a3bf094-65fe-4ac1-be14-\
68db0f00b0f7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"G1", " ", "T1"}]}], ")"}], " ", "NS"}], "+", 
     FractionBox[
      RowBox[{"G1", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"T1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "G1"}], ")"}], " ", "T1"}]}], 
           ")"}]}]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"G1", " ", "T1"}]}]], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "NS"], "]"}], "1"],
      SeriesData[$CellContext`NS, 
       DirectedInfinity[1], {}, -1, 1, 1],
      Editable->False]}],
    SeriesData[$CellContext`NS, 
     DirectedInfinity[
     1], {-1 + $CellContext`G1 $CellContext`T1, $CellContext`G1 (-1 + \
$CellContext`G1 $CellContext`T1)^(-1) (
       1 + $CellContext`T1 (-1 + (-1 + $CellContext`G1) $CellContext`T1))}, \
-1, 1, 1],
    Editable->False], ",", 
   InterpretationBox[
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"G1", " ", "T1"}]}], ")"}], " ", "NS"}], "+", 
     FractionBox[
      RowBox[{"G1", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"T1", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "T1", "-", 
            RowBox[{"G1", " ", "T1"}]}], ")"}]}]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"G1", " ", "T1"}]}]], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "NS"], "]"}], "1"],
      SeriesData[$CellContext`NS, 
       DirectedInfinity[1], {}, -1, 1, 1],
      Editable->False]}],
    SeriesData[$CellContext`NS, 
     DirectedInfinity[1], {
     1 - $CellContext`G1 $CellContext`T1, $CellContext`G1 (-1 + \
$CellContext`G1 $CellContext`T1)^(-1) (-1 + $CellContext`T1 (
         1 + $CellContext`T1 - $CellContext`G1 $CellContext`T1))}, -1, 1, 1],
    Editable->False], ",", 
   InterpretationBox[
    RowBox[{
     FractionBox[
      RowBox[{"G1", "-", "T1"}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"G1", " ", "T1"}]}]], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "NS"], "]"}], "1"],
      SeriesData[$CellContext`NS, 
       DirectedInfinity[1], {}, 0, 1, 1],
      Editable->False]}],
    SeriesData[$CellContext`NS, 
     DirectedInfinity[
     1], {($CellContext`G1 - $CellContext`T1)/(-1 + $CellContext`G1 \
$CellContext`T1)}, 0, 1, 1],
    Editable->False], ",", 
   InterpretationBox[
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"-", "G1"}], "+", "T1"}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"G1", " ", "T1"}]}]], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "NS"], "]"}], "1"],
      SeriesData[$CellContext`NS, 
       DirectedInfinity[1], {}, 0, 1, 1],
      Editable->False]}],
    SeriesData[$CellContext`NS, 
     DirectedInfinity[
     1], {(-$CellContext`G1 + $CellContext`T1)/(-1 + $CellContext`G1 \
$CellContext`T1)}, 0, 1, 1],
    Editable->False]}], "}"}]], "Output",
 CellChangeTimes->{
  3.725503985603849*^9, {3.725505545986624*^9, 3.725505558926957*^9}, {
   3.725505622408058*^9, 3.725505638983666*^9}, 3.72550567275665*^9, {
   3.725505712783861*^9, 3.725505732771785*^9}, 3.725505766759843*^9, 
   3.7255058103488913`*^9, 3.725505841775552*^9, 3.725505881240048*^9, 
   3.725505990749436*^9, {3.7255060357256517`*^9, 3.7255060457153673`*^9}, {
   3.725506121405258*^9, 3.725506162842278*^9}, 3.725531638392696*^9, 
   3.725553480696117*^9, 3.725664543228388*^9, 3.7256646307269573`*^9, {
   3.725664714486228*^9, 3.725664735452577*^9}, {3.7256648441618423`*^9, 
   3.72566490278994*^9}, {3.725665229579414*^9, 3.72566523517521*^9}, 
   3.7256652965704517`*^9, 3.725666003241193*^9, 3.725667242070673*^9, 
   3.7256690353531322`*^9, 3.7256691125698757`*^9, {3.72566915574831*^9, 
   3.7256691812107286`*^9}, {3.7256692343013353`*^9, 3.7256692460056887`*^9}, 
   3.725672825043376*^9, 3.7256730653235407`*^9, 3.7256760253920183`*^9, 
   3.7257051289935713`*^9, 3.725705663578175*^9, 3.7257057043198*^9, 
   3.725705761189517*^9, 3.725706031782836*^9, 
   3.725706406587665*^9},ExpressionUUID->"96f35852-2e27-404d-8e22-\
2bcfc4b87afc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
     "Now", " ", "compute", " ", "the", " ", "squashed", " ", "entanglement", 
      " ", "in", " ", "the", " ", "limit", " ", "of", " ", "large", " ", 
      "energy", " ", "NS"}], " ", "\[Rule]", " ", "Infinity"}], ",", " ", 
    RowBox[{"i", ".", "e", "."}], ",", " ", 
    RowBox[{
     RowBox[{"H", 
      RowBox[{"(", 
       RowBox[{"B", "|", "E1E2"}], ")"}]}], " ", "=", " ", 
     RowBox[{
      RowBox[{"H", 
       RowBox[{"(", 
        RowBox[{"B", " ", "E1", " ", "E2"}], ")"}]}], "  ", "-", " ", 
      RowBox[{"H", 
       RowBox[{"(", 
        RowBox[{"E1", " ", "E2"}], ")"}]}]}]}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"FullSimplify", "[", " ", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"h", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"G1", " ", "T1"}]}], ")"}], " ", "NS"}], "+", 
        FractionBox[
         RowBox[{"G1", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "T1", "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "G1"}], ")"}], " ", 
             SuperscriptBox["T1", "2"]}]}], ")"}]}], 
         RowBox[{"1", "+", 
          RowBox[{"G1", " ", "T1"}]}]]}], "]"}], "+", " ", 
      RowBox[{"h", "[", 
       FractionBox[
        RowBox[{"G1", "+", "T1"}], 
        RowBox[{"1", "+", 
         RowBox[{"G1", " ", "T1"}]}]], "]"}], "-", " ", 
      RowBox[{"h", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"G1", " ", "T1"}]}], ")"}], " ", "NS"}], "+", 
        FractionBox[
         RowBox[{"G1", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"T1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "G1"}], ")"}], " ", "T1"}]}], 
              ")"}]}]}], ")"}]}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"G1", " ", "T1"}]}]]}], "]"}], "-", 
      RowBox[{"h", "[", 
       FractionBox[
        RowBox[{"G1", "-", "T1"}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"G1", " ", "T1"}]}]], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"NS", ",", "Infinity", ",", "0"}], "}"}]}], "]"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.725666046085108*^9, 3.725666050112281*^9}, {
   3.725666101925145*^9, 3.7256661220350943`*^9}, {3.725666171060762*^9, 
   3.72566623982176*^9}, {3.725666475693316*^9, 3.725666491675802*^9}, {
   3.725666529626726*^9, 3.725666638535239*^9}, {3.725668679574027*^9, 
   3.72566875132137*^9}, {3.725668939651479*^9, 3.725668954442629*^9}, {
   3.725668986085609*^9, 3.725668988796319*^9}, {3.725669290470203*^9, 
   3.725669329084567*^9}, {3.725669367806292*^9, 3.725669409426194*^9}, {
   3.7257051367159452`*^9, 3.7257051620516033`*^9}, {3.725705305111582*^9, 
   3.7257053115131073`*^9}, 3.725706010673788*^9, 3.725706074688559*^9, 
   3.72570611849662*^9, 
   3.7257062065285387`*^9},ExpressionUUID->"4af22460-8fd1-4acb-8ea6-\
8de301eba20a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["G1", "2"]}], ")"}], " ", "T1", " ", 
      RowBox[{"ArcCoth", "[", "G1", "]"}]}], "-", 
     RowBox[{"G1", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["T1", "2"]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        FractionBox["2", 
         RowBox[{"1", "+", "T1"}]]}], "]"}]}]}], 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{
      SuperscriptBox["G1", "2"], " ", 
      SuperscriptBox["T1", "2"]}]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "NS"], "]"}], "1"],
    SeriesData[$CellContext`NS, 
     DirectedInfinity[1], {}, 0, 1, 1],
    Editable->False]}],
  SeriesData[$CellContext`NS, 
   DirectedInfinity[
   1], {(-1 + $CellContext`G1^2 $CellContext`T1^2)^(-1) (
     2 (-1 + $CellContext`G1^2) $CellContext`T1 
      ArcCoth[$CellContext`G1] - $CellContext`G1 (-1 + $CellContext`T1^2) 
     Log[-1 + 2/(1 + $CellContext`T1)])}, 0, 1, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.725666161017058*^9, 3.725666177636179*^9}, {
   3.725666229048798*^9, 3.725666240916957*^9}, {3.7256664799009333`*^9, 
   3.725666492291869*^9}, {3.725666531142439*^9, 3.7256665626136*^9}, 
   3.725666627460944*^9, 3.725667227778234*^9, {3.7256687470092077`*^9, 
   3.725668760764209*^9}, 3.7256689720182257`*^9, 3.725669005624349*^9, {
   3.725669406396019*^9, 3.725669410952486*^9}, 3.725673013887858*^9, 
   3.725673068102872*^9, 3.7256760291461*^9, 3.7257051648760567`*^9, 
   3.725705314148529*^9, 3.725705665384454*^9, 3.725705705566732*^9, 
   3.725706084390355*^9, 3.725706122766789*^9, 3.7257062084236517`*^9, 
   3.725706407575328*^9},ExpressionUUID->"c8d6dad2-730d-4274-9b23-\
aa258f06cac1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "check", " ", "equality", " ", "with", " ", "GEW16", " ", "expression"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["G1", "2"]}], ")"}], " ", "T1", " ", 
       RowBox[{"ArcCoth", "[", "G1", "]"}]}], "-", 
      RowBox[{"G1", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["T1", "2"]}], ")"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         FractionBox["2", 
          RowBox[{"1", "+", "T1"}]]}], "]"}]}]}], 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{
       SuperscriptBox["G1", "2"], " ", 
       SuperscriptBox["T1", "2"]}]}]], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"T1", "^", "2"}]}], ")"}], "*", "G1", "*", 
        RowBox[{"Log", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "T1"}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"1", "-", "T1"}], ")"}]}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"G1", "^", "2"}], "-", "1"}], ")"}], "*", "T1", "*", 
        RowBox[{"Log", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"G1", "+", "1"}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"G1", "-", "1"}], ")"}]}], "]"}]}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{
        RowBox[{"G1", "^", "2"}], "*", 
        RowBox[{"T1", "^", "2"}]}]}], ")"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.725705384252164*^9, 3.7257054640851393`*^9}, 
   3.725706221052025*^9},ExpressionUUID->"c7c3bc32-3eda-40b9-a132-\
c52a5224cf2a"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.72570546596319*^9, 3.725705665677409*^9, 
  3.7257057056741257`*^9, 3.7257062218149137`*^9, 
  3.72570640764734*^9},ExpressionUUID->"28eee1f2-c1f4-45e8-b2ed-24b04cab7718"]
}, Open  ]]
},
WindowSize->{1250, 755},
WindowMargins->{{54, Automatic}, {Automatic, 41}},
FrontEndVersion->"11.1 for Mac OS X x86 (32-bit, 64-bit Kernel) (March 16, \
2017)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 1100, 26, 54, "Input", "ExpressionUUID" -> \
"f6dc640a-4707-4418-a6de-d20939a38c86"],
Cell[1661, 48, 2549, 75, 75, "Input", "ExpressionUUID" -> \
"24b06be4-1a30-45e1-85f4-5f59119436a0"],
Cell[4213, 125, 845, 26, 225, "Input", "ExpressionUUID" -> \
"198d1ed5-9fdb-438e-8092-3ff1223d6434"],
Cell[5061, 153, 1237, 31, 138, "Input", "ExpressionUUID" -> \
"cb5012e3-a98d-4ab5-818a-df01d8f55f80"],
Cell[6301, 186, 6602, 178, 1175, "Input", "ExpressionUUID" -> \
"898122fd-6b96-4020-af3e-9d5adbe2456c"],
Cell[CellGroupData[{
Cell[12928, 368, 1072, 26, 54, "Input", "ExpressionUUID" -> \
"49330277-4ccf-4ffe-a8d2-622fd9f1f3c7"],
Cell[14003, 396, 4765, 167, 316, "Output", "ExpressionUUID" -> \
"7f185b97-3d45-4ba7-99f2-eb1705a4827c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[18805, 568, 1340, 34, 75, "Input", "ExpressionUUID" -> \
"325bb595-cf07-4159-8c8e-acc82bb63321"],
Cell[20148, 604, 15856, 539, 244, "Output", "ExpressionUUID" -> \
"b1ed3c0d-4fb7-4e0b-8236-dde0584ef053"]
}, Open  ]],
Cell[CellGroupData[{
Cell[36041, 1148, 1103, 29, 75, "Input", "ExpressionUUID" -> \
"9148a7de-25e5-42ba-a8a7-c1feb8e73cd3"],
Cell[37147, 1179, 5903, 196, 156, "Output", "ExpressionUUID" -> \
"8bd5d841-f974-40ed-a370-0b738ffea7f9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[43087, 1380, 3409, 79, 180, "Input", "ExpressionUUID" -> \
"b62aa1d4-7c14-4dd2-b7c2-813d1460e8e1"],
Cell[46499, 1461, 4464, 121, 54, "Output", "ExpressionUUID" -> \
"4a3bf094-65fe-4ac1-be14-68db0f00b0f7"],
Cell[50966, 1584, 4605, 127, 48, "Output", "ExpressionUUID" -> \
"96f35852-2e27-404d-8e22-2bcfc4b87afc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[55608, 1716, 3333, 91, 106, "Input", "ExpressionUUID" -> \
"4af22460-8fd1-4acb-8ea6-8de301eba20a"],
Cell[58944, 1809, 1966, 50, 57, "Output", "ExpressionUUID" -> \
"c8d6dad2-730d-4274-9b23-aa258f06cac1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[60947, 1864, 1949, 61, 111, "Input", "ExpressionUUID" -> \
"c7c3bc32-3eda-40b9-a132-c52a5224cf2a"],
Cell[62899, 1927, 221, 3, 66, "Output", "ExpressionUUID" -> \
"28eee1f2-c1f4-45e8-b2ed-24b04cab7718"]
}, Open  ]]
}
]
*)



==> anc/infinite-energy-limit.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     82179,       2504]
NotebookOptionsPosition[     78641,       2412]
NotebookOutlinePosition[     79024,       2429]
CellTagsIndexPosition[     78981,       2426]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{
   "G", ",", "NB", ",", "NS", ",", "N1", ",", "\[Eta]", ",", "T", ",", "G1", 
    ",", "T1"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"$Assumptions", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"NB", ">", "0"}], ",", 
     RowBox[{"NS", ">", "0"}], ",", 
     RowBox[{"\[Eta]", ">", "0"}], ",", 
     RowBox[{"\[Eta]", "<", "1"}], ",", 
     RowBox[{"G1", ">", "1"}], ",", 
     RowBox[{"T1", ">", "0"}], ",", 
     RowBox[{"T1", "<", "1"}], ",", 
     RowBox[{"G1", "<", 
      RowBox[{"1", "/", "T1"}]}]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.725502773024577*^9, 3.7255027745199137`*^9}, {
   3.725503149862468*^9, 3.725503159166966*^9}, {3.7255534319304447`*^9, 
   3.725553463863021*^9}, {3.7256648088436213`*^9, 3.725664817449378*^9}, {
   3.725665135863201*^9, 3.725665138795739*^9}, {3.7256692169864893`*^9, 
   3.7256692218984127`*^9}, 3.7257046339610786`*^9, 
   3.725704736284781*^9},ExpressionUUID->"f6dc640a-4707-4418-a6de-\
d20939a38c86"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
     "entropic", " ", "functions", " ", "for", " ", "later", " ", "use"}], 
     " ", "-", " ", 
     RowBox[{"g", " ", "is", " ", "usual", " ", "g", " ", "function"}]}], ",",
     " ", 
    RowBox[{
    "h", " ", "computes", " ", "entropy", " ", "from", " ", "symplectic", " ",
      "eigenvalues"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"g", "[", "x_", "]"}], ":=", 
     RowBox[{"Piecewise", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "x"}], ")"}], 
             RowBox[{"Log", "[", 
              RowBox[{"1", "+", "x"}], "]"}]}], "-", 
            RowBox[{"x", " ", 
             RowBox[{"Log", "[", "x", "]"}]}]}], ")"}], ",", 
          RowBox[{"x", ">", "0"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"x", "\[Equal]", "0"}]}], "}"}]}], "}"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"h", "[", "x_", "]"}], ":=", 
     RowBox[{"Piecewise", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"x", "+", "1"}], ")"}], "/", "2"}], ")"}], "*", 
            RowBox[{"Log", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"x", "+", "1"}], ")"}], "/", "2"}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"x", "-", "1"}], ")"}], "/", "2"}], ")"}], "*", 
            RowBox[{"Log", "[", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"x", "-", "1"}], ")"}], "/", "2"}], ")"}], "]"}]}]}], 
          ",", 
          RowBox[{"x", ">", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"x", "\[Equal]", "1"}]}], "}"}]}], "}"}], "]"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.7255054263405857`*^9, 3.725505476411199*^9}, {
  3.725553409227841*^9, 3.725553409345675*^9}, {3.7256730412074327`*^9, 
  3.725673046157136*^9}, {3.725704653199353*^9, 3.725704728869597*^9}, {
  3.725731334621875*^9, 
  3.725731334765647*^9}},ExpressionUUID->"24b06be4-1a30-45e1-85f4-\
5f59119436a0"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Omega6", " ", "=", " ", 
   RowBox[{"(", GridBox[{
      {"0", "1", "0", "0", "0", "0"},
      {
       RowBox[{"-", "1"}], "0", "0", "0", "0", "0"},
      {"0", "0", "0", "1", "0", "0"},
      {"0", "0", 
       RowBox[{"-", "1"}], "0", "0", "0"},
      {"0", "0", "0", "0", "0", "1"},
      {"0", "0", "0", "0", 
       RowBox[{"-", "1"}], "0"}
     }], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Omega4", " ", "=", 
   RowBox[{"(", " ", GridBox[{
      {"0", "1", "0", "0"},
      {
       RowBox[{"-", "1"}], "0", "0", "0"},
      {"0", "0", "0", "1"},
      {"0", "0", 
       RowBox[{"-", "1"}], "0"}
     }], ")"}]}], ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.725503417908083*^9, 
  3.725503431357621*^9}},ExpressionUUID->"198d1ed5-9fdb-438e-8092-\
3ff1223d6434"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Convention", ":", "\[IndentingNewLine]", " ", 
   RowBox[{"mode", " ", "1", " ", 
    RowBox[{"(", 
     RowBox[{"1", ",", "2"}], ")"}]}], ":", " ", 
   RowBox[{
   "input", " ", "and", " ", "channel", " ", "output", "\[IndentingNewLine]", 
    "mode", " ", "2", " ", 
    RowBox[{"(", 
     RowBox[{"3", ",", "4"}], ")"}]}], ":", " ", 
   RowBox[{
   "loss", " ", "channel", " ", "environment", "\[IndentingNewLine]", "mode", 
    " ", "3", " ", 
    RowBox[{"(", 
     RowBox[{"5", ",", "6"}], ")"}]}], ":", " ", 
   RowBox[{
   "squash", " ", "for", " ", "loss", " ", "environment", 
    "\[IndentingNewLine]", "mode", " ", "4", " ", 
    RowBox[{"(", 
     RowBox[{"7", ",", "8"}], ")"}]}], ":", " ", 
   RowBox[{
   "amplifier", " ", "environment", "\[IndentingNewLine]", "mode", " ", "5", 
    " ", 
    RowBox[{"(", 
     RowBox[{"9", ",", "10"}], ")"}]}], ":", " ", 
   RowBox[{"squash", " ", "for", " ", "amp", " ", "enviroment"}]}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.7255029297271214`*^9, 3.725503025469426*^9}, {
  3.725504364088132*^9, 3.725504384269945*^9}, {3.725704749686261*^9, 
  3.725704755852318*^9}},ExpressionUUID->"cb5012e3-a98d-4ab5-818a-\
df01d8f55f80"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"state1", "[", "N1_", "]"}], ":=", 
    RowBox[{"(", GridBox[{
       {
        RowBox[{"1", "+", 
         RowBox[{"2", "*", "N1"}]}], "0", "0", "0", "0", "0", "0", "0", "0", 
        "0"},
       {"0", 
        RowBox[{"1", "+", 
         RowBox[{"2", "*", "N1"}]}], "0", "0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "1", "0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "1", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "1", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "1", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "1", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "1"}
      }], ")"}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"initial", " ", "thermal", " ", "state"}], " ", "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"S", "[", "G_", "]"}], " ", ":=", " ", 
    RowBox[{"(", GridBox[{
       {
        SqrtBox["G"], "0", "0", "0", "0", "0", 
        SqrtBox[
         RowBox[{"G", "-", "1"}]], "0", "0", "0"},
       {"0", 
        SqrtBox["G"], "0", "0", "0", "0", "0", 
        RowBox[{"-", 
         SqrtBox[
          RowBox[{"G", "-", "1"}]]}], "0", "0"},
       {"0", "0", "1", "0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "1", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0"},
       {
        SqrtBox[
         RowBox[{"G", "-", "1"}]], "0", "0", "0", "0", "0", 
        SqrtBox["G"], "0", "0", "0"},
       {"0", 
        RowBox[{"-", 
         SqrtBox[
          RowBox[{"G", "-", "1"}]]}], "0", "0", "0", "0", "0", 
        SqrtBox["G"], "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "1", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "1"}
      }], ")"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"two", "-", 
    RowBox[{"mode", " ", "squeezer", " ", "for", " ", "amplifier"}]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"B3", " ", "=", " ", 
    RowBox[{"(", GridBox[{
       {"1", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
       {"0", "1", "0", "0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "1", "0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "1", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", 
        FractionBox["1", 
         SqrtBox["2"]], "0", 
        FractionBox["1", 
         SqrtBox["2"]], "0"},
       {"0", "0", "0", "0", "0", "0", "0", 
        FractionBox["1", 
         SqrtBox["2"]], "0", 
        FractionBox["1", 
         SqrtBox["2"]]},
       {"0", "0", "0", "0", "0", "0", 
        RowBox[{"-", 
         FractionBox["1", 
          SqrtBox["2"]]}], "0", 
        FractionBox["1", 
         SqrtBox["2"]], "0"},
       {"0", "0", "0", "0", "0", "0", "0", 
        RowBox[{"-", 
         FractionBox["1", 
          SqrtBox["2"]]}], "0", 
        FractionBox["1", 
         SqrtBox["2"]]}
      }], ")"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"squashing", " ", "isometry", " ", "for", " ", "amplifier"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"B1", "[", "T_", "]"}], " ", ":=", " ", 
    RowBox[{"(", GridBox[{
       {
        SqrtBox["T"], "0", 
        SqrtBox[
         RowBox[{"1", "-", "T"}]], "0", "0", "0", "0", "0", "0", "0"},
       {"0", 
        SqrtBox["T"], "0", 
        SqrtBox[
         RowBox[{"1", "-", "T"}]], "0", "0", "0", "0", "0", "0"},
       {
        RowBox[{"-", 
         SqrtBox[
          RowBox[{"1", "-", "T"}]]}], "0", 
        SqrtBox["T"], "0", "0", "0", "0", "0", "0", "0"},
       {"0", 
        RowBox[{"-", 
         SqrtBox[
          RowBox[{"1", "-", "T"}]]}], "0", 
        SqrtBox["T"], "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "1", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "1", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "1", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "1"}
      }], ")"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"beamsplitter", " ", "for", " ", "loss", " ", "channel"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"B2", " ", "=", " ", 
    RowBox[{"(", GridBox[{
       {"1", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
       {"0", "1", "0", "0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", 
        FractionBox["1", 
         SqrtBox["2"]], "0", 
        FractionBox["1", 
         SqrtBox["2"]], "0", "0", "0", "0", "0"},
       {"0", "0", "0", 
        FractionBox["1", 
         SqrtBox["2"]], "0", 
        FractionBox["1", 
         SqrtBox["2"]], "0", "0", "0", "0"},
       {"0", "0", 
        RowBox[{"-", 
         FractionBox["1", 
          SqrtBox["2"]]}], "0", 
        FractionBox["1", 
         SqrtBox["2"]], "0", "0", "0", "0", "0"},
       {"0", "0", "0", 
        RowBox[{"-", 
         FractionBox["1", 
          SqrtBox["2"]]}], "0", 
        FractionBox["1", 
         SqrtBox["2"]], "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "1", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "1", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "1", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "1"}
      }], ")"}]}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{
   "squashing", " ", "isometry", " ", "for", " ", "loss", " ", "channel"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "NEWtransformation", " ", "is", " ", "the", " ", "matrix", " ", 
    "corresponding", " ", "to", " ", "the", " ", "isometric", " ", 
    "extension", " ", "of", " ", "the", " ", "channel", " ", "and", " ", 
    "squashing", " ", "isometries"}], "*)"}]}]}], "Input",
 CellChangeTimes->{{3.725502864115041*^9, 3.725502864953927*^9}, {
   3.72550303162919*^9, 3.7255030729370203`*^9}, {3.725503103181959*^9, 
   3.725503110709236*^9}, 3.7255031707111893`*^9, {3.725672806692313*^9, 
   3.725672807633623*^9}, {3.725704758917432*^9, 3.725704765823656*^9}, {
   3.7257049291497517`*^9, 
   3.7257050076785088`*^9}},ExpressionUUID->"898122fd-6b96-4020-af3e-\
9d5adbe2456c"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"NEWtransformation", "[", 
    RowBox[{"G_", ",", "T_"}], "]"}], ":=", 
   RowBox[{"B2", ".", 
    RowBox[{"B1", "[", "T", "]"}], ".", "B3", ".", 
    RowBox[{"S", "[", "G", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"NEWtransformation", "[", 
     RowBox[{"G", ",", "T"}], "]"}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"G", ">", "1"}], ",", 
       RowBox[{"0", "<", "T", "<", "1"}]}], "}"}]}]}], "]"}], "//", 
  "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.725503107162258*^9, 3.725503122011795*^9}, {
  3.725503396807777*^9, 3.725503398669716*^9}, {3.725503965765807*^9, 
  3.725503967460538*^9}, {3.725504111066091*^9, 3.72550411339215*^9}, {
  3.7255518530465603`*^9, 3.725551865235414*^9}, {3.725551920824576*^9, 
  3.725551929431473*^9}, {3.72566505104321*^9, 3.725665067800386*^9}, {
  3.7256651681841297`*^9, 
  3.725665168359592*^9}},ExpressionUUID->"49330277-4ccf-4ffe-a8d2-\
622fd9f1f3c7"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      SqrtBox[
       RowBox[{"G", " ", "T"}]], "0", 
      SqrtBox[
       RowBox[{"1", "-", "T"}]], "0", "0", "0", 
      SqrtBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "G"}], ")"}], " ", "T"}]], "0", "0", "0"},
     {"0", 
      SqrtBox[
       RowBox[{"G", " ", "T"}]], "0", 
      SqrtBox[
       RowBox[{"1", "-", "T"}]], "0", "0", "0", 
      RowBox[{"-", 
       SqrtBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "G"}], ")"}], " ", "T"}]]}], "0", "0"},
     {
      RowBox[{"-", 
       FractionBox[
        SqrtBox[
         RowBox[{"G", "-", 
          RowBox[{"G", " ", "T"}]}]], 
        SqrtBox["2"]]}], "0", 
      FractionBox[
       SqrtBox["T"], 
       SqrtBox["2"]], "0", 
      FractionBox["1", 
       SqrtBox["2"]], "0", 
      RowBox[{"-", 
       FractionBox[
        SqrtBox[
         RowBox[{
          RowBox[{"-", "1"}], "+", "G", "+", "T", "-", 
          RowBox[{"G", " ", "T"}]}]], 
        SqrtBox["2"]]}], "0", "0", "0"},
     {"0", 
      RowBox[{"-", 
       FractionBox[
        SqrtBox[
         RowBox[{"G", "-", 
          RowBox[{"G", " ", "T"}]}]], 
        SqrtBox["2"]]}], "0", 
      FractionBox[
       SqrtBox["T"], 
       SqrtBox["2"]], "0", 
      FractionBox["1", 
       SqrtBox["2"]], "0", 
      FractionBox[
       SqrtBox[
        RowBox[{
         RowBox[{"-", "1"}], "+", "G", "+", "T", "-", 
         RowBox[{"G", " ", "T"}]}]], 
       SqrtBox["2"]], "0", "0"},
     {
      FractionBox[
       SqrtBox[
        RowBox[{"G", "-", 
         RowBox[{"G", " ", "T"}]}]], 
       SqrtBox["2"]], "0", 
      RowBox[{"-", 
       FractionBox[
        SqrtBox["T"], 
        SqrtBox["2"]]}], "0", 
      FractionBox["1", 
       SqrtBox["2"]], "0", 
      FractionBox[
       SqrtBox[
        RowBox[{
         RowBox[{"-", "1"}], "+", "G", "+", "T", "-", 
         RowBox[{"G", " ", "T"}]}]], 
       SqrtBox["2"]], "0", "0", "0"},
     {"0", 
      FractionBox[
       SqrtBox[
        RowBox[{"G", "-", 
         RowBox[{"G", " ", "T"}]}]], 
       SqrtBox["2"]], "0", 
      RowBox[{"-", 
       FractionBox[
        SqrtBox["T"], 
        SqrtBox["2"]]}], "0", 
      FractionBox["1", 
       SqrtBox["2"]], "0", 
      RowBox[{"-", 
       FractionBox[
        SqrtBox[
         RowBox[{
          RowBox[{"-", "1"}], "+", "G", "+", "T", "-", 
          RowBox[{"G", " ", "T"}]}]], 
        SqrtBox["2"]]}], "0", "0"},
     {
      FractionBox[
       SqrtBox[
        RowBox[{
         RowBox[{"-", "1"}], "+", "G"}]], 
       SqrtBox["2"]], "0", "0", "0", "0", "0", 
      FractionBox[
       SqrtBox["G"], 
       SqrtBox["2"]], "0", 
      FractionBox["1", 
       SqrtBox["2"]], "0"},
     {"0", 
      RowBox[{"-", 
       FractionBox[
        SqrtBox[
         RowBox[{
          RowBox[{"-", "1"}], "+", "G"}]], 
        SqrtBox["2"]]}], "0", "0", "0", "0", "0", 
      FractionBox[
       SqrtBox["G"], 
       SqrtBox["2"]], "0", 
      FractionBox["1", 
       SqrtBox["2"]]},
     {
      RowBox[{"-", 
       FractionBox[
        SqrtBox[
         RowBox[{
          RowBox[{"-", "1"}], "+", "G"}]], 
        SqrtBox["2"]]}], "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox[
        SqrtBox["G"], 
        SqrtBox["2"]]}], "0", 
      FractionBox["1", 
       SqrtBox["2"]], "0"},
     {"0", 
      FractionBox[
       SqrtBox[
        RowBox[{
         RowBox[{"-", "1"}], "+", "G"}]], 
       SqrtBox["2"]], "0", "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox[
        SqrtBox["G"], 
        SqrtBox["2"]]}], "0", 
      FractionBox["1", 
       SqrtBox["2"]]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.725551866132579*^9, 3.72555342350439*^9, {3.725553457557727*^9, 
   3.725553472025591*^9}, 3.7256645429665318`*^9, {3.725665068867638*^9, 
   3.725665092358325*^9}, {3.725665147282195*^9, 3.725665182471586*^9}, 
   3.7256692286508503`*^9, 3.7256728101463747`*^9, 3.725673060354391*^9, 
   3.725676020323048*^9, 3.725705026450233*^9, 3.725705662790064*^9, 
   3.7257057034997883`*^9, 3.725705877141574*^9, {3.725705955136936*^9, 
   3.725705980164393*^9}},ExpressionUUID->"8801c1f1-7654-49ec-968e-\
ba8cafc84bc2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "the", " ", "evolved", " ", "state", " ", "after", " ", "the", " ", "full",
     " ", "transformation"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"stateNEW", "[", 
     RowBox[{"G_", ",", "T_", ",", "N1_"}], "]"}], " ", ":=", 
    RowBox[{
     RowBox[{"NEWtransformation", "[", 
      RowBox[{"G", ",", "T"}], "]"}], ".", 
     RowBox[{"state1", "[", "N1", "]"}], ".", 
     RowBox[{"Transpose", "[", 
      RowBox[{"NEWtransformation", "[", 
       RowBox[{"G", ",", "T"}], "]"}], "]"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"FullSimplify", "[", 
     RowBox[{
      RowBox[{"stateNEW", "[", 
       RowBox[{"G", ",", "T", ",", "N1"}], "]"}], ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"G", ">", "1"}], ",", 
         RowBox[{"0", "<", "T", "<", "1"}], ",", 
         RowBox[{"N1", ">", "0"}]}], "}"}]}]}], "]"}], "//", 
    "MatrixForm"}]}]}]], "Input",
 CellChangeTimes->{{3.725503460041883*^9, 3.725503478299856*^9}, {
  3.7255043219467382`*^9, 3.7255043376429873`*^9}, {3.725552949629772*^9, 
  3.7255529529148407`*^9}, {3.7256651946018267`*^9, 3.725665209232723*^9}, {
  3.725705033373782*^9, 
  3.725705041717834*^9}},ExpressionUUID->"325bb595-cf07-4159-8c8e-\
acc82bb63321"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"1", "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "G", "+", 
          RowBox[{"G", " ", "N1"}]}], ")"}], " ", "T"}]}], "0", 
      RowBox[{
       RowBox[{"-", 
        SqrtBox["2"]}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "G", "+", 
         RowBox[{"G", " ", "N1"}]}], ")"}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "T"}], ")"}]}], " ", "T"}]]}], "0", 
      RowBox[{
       SqrtBox["2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "G", "+", 
         RowBox[{"G", " ", "N1"}]}], ")"}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "T"}], ")"}]}], " ", "T"}]]}], "0", 
      RowBox[{
       SqrtBox["2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "N1"}], ")"}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "G"}], ")"}], " ", "G", " ", "T"}]]}], 
      "0", 
      RowBox[{
       RowBox[{"-", 
        SqrtBox["2"]}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "N1"}], ")"}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "G"}], ")"}], " ", "G", " ", "T"}]]}], 
      "0"},
     {"0", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "G", "+", 
          RowBox[{"G", " ", "N1"}]}], ")"}], " ", "T"}]}], "0", 
      RowBox[{
       RowBox[{"-", 
        SqrtBox["2"]}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "G", "+", 
         RowBox[{"G", " ", "N1"}]}], ")"}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "T"}], ")"}]}], " ", "T"}]]}], "0", 
      RowBox[{
       SqrtBox["2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "G", "+", 
         RowBox[{"G", " ", "N1"}]}], ")"}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "T"}], ")"}]}], " ", "T"}]]}], "0", 
      RowBox[{
       RowBox[{"-", 
        SqrtBox["2"]}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "N1"}], ")"}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "G"}], ")"}], " ", "G", " ", "T"}]]}], 
      "0", 
      RowBox[{
       SqrtBox["2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "N1"}], ")"}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "G"}], ")"}], " ", "G", " ", "T"}]]}]},
     {
      RowBox[{
       RowBox[{"-", 
        SqrtBox["2"]}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "G", "+", 
         RowBox[{"G", " ", "N1"}]}], ")"}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "T"}], ")"}]}], " ", "T"}]]}], "0", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "G"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "N1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "T"}], ")"}]}], "+", "T"}], "0", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "G", "+", 
         RowBox[{"G", " ", "N1"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "T"}], ")"}]}], "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{"1", "+", "N1"}], ")"}]}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "G"}], ")"}]}], " ", "G", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "T"}], ")"}]}]]}], "0", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", "N1"}], ")"}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "G"}], ")"}]}], " ", "G", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "T"}], ")"}]}]]}], "0"},
     {"0", 
      RowBox[{
       RowBox[{"-", 
        SqrtBox["2"]}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "G", "+", 
         RowBox[{"G", " ", "N1"}]}], ")"}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "T"}], ")"}]}], " ", "T"}]]}], "0", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "G"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "N1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "T"}], ")"}]}], "+", "T"}], "0", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "G", "+", 
         RowBox[{"G", " ", "N1"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "T"}], ")"}]}], "0", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", "N1"}], ")"}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "G"}], ")"}]}], " ", "G", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "T"}], ")"}]}]]}], "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{"1", "+", "N1"}], ")"}]}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "G"}], ")"}]}], " ", "G", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "T"}], ")"}]}]]}]},
     {
      RowBox[{
       SqrtBox["2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "G", "+", 
         RowBox[{"G", " ", "N1"}]}], ")"}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "T"}], ")"}]}], " ", "T"}]]}], "0", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "G", "+", 
         RowBox[{"G", " ", "N1"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "T"}], ")"}]}], "0", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "G"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "N1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "T"}], ")"}]}], "+", "T"}], "0", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", "N1"}], ")"}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "G"}], ")"}]}], " ", "G", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "T"}], ")"}]}]]}], "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{"1", "+", "N1"}], ")"}]}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "G"}], ")"}]}], " ", "G", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "T"}], ")"}]}]]}], "0"},
     {"0", 
      RowBox[{
       SqrtBox["2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "G", "+", 
         RowBox[{"G", " ", "N1"}]}], ")"}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "T"}], ")"}]}], " ", "T"}]]}], "0", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "G", "+", 
         RowBox[{"G", " ", "N1"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "T"}], ")"}]}], "0", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "G"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "N1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "T"}], ")"}]}], "+", "T"}], "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{"1", "+", "N1"}], ")"}]}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "G"}], ")"}]}], " ", "G", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "T"}], ")"}]}]]}], "0", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", "N1"}], ")"}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "G"}], ")"}]}], " ", "G", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "T"}], ")"}]}]]}]},
     {
      RowBox[{
       SqrtBox["2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "N1"}], ")"}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "G"}], ")"}], " ", "G", " ", "T"}]]}], 
      "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{"1", "+", "N1"}], ")"}]}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "G"}], ")"}]}], " ", "G", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "T"}], ")"}]}]]}], "0", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", "N1"}], ")"}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "G"}], ")"}]}], " ", "G", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "T"}], ")"}]}]]}], "0", 
      RowBox[{"G", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "G"}], ")"}], " ", "N1"}]}], "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "G"}], ")"}]}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "N1"}], ")"}]}], "0"},
     {"0", 
      RowBox[{
       RowBox[{"-", 
        SqrtBox["2"]}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "N1"}], ")"}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "G"}], ")"}], " ", "G", " ", "T"}]]}], 
      "0", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", "N1"}], ")"}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "G"}], ")"}]}], " ", "G", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "T"}], ")"}]}]]}], "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{"1", "+", "N1"}], ")"}]}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "G"}], ")"}]}], " ", "G", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "T"}], ")"}]}]]}], "0", 
      RowBox[{"G", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "G"}], ")"}], " ", "N1"}]}], "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "G"}], ")"}]}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "N1"}], ")"}]}]},
     {
      RowBox[{
       RowBox[{"-", 
        SqrtBox["2"]}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "N1"}], ")"}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "G"}], ")"}], " ", "G", " ", "T"}]]}], 
      "0", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", "N1"}], ")"}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "G"}], ")"}]}], " ", "G", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "T"}], ")"}]}]]}], "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{"1", "+", "N1"}], ")"}]}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "G"}], ")"}]}], " ", "G", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "T"}], ")"}]}]]}], "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "G"}], ")"}]}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "N1"}], ")"}]}], "0", 
      RowBox[{"G", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "G"}], ")"}], " ", "N1"}]}], "0"},
     {"0", 
      RowBox[{
       SqrtBox["2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "N1"}], ")"}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "G"}], ")"}], " ", "G", " ", "T"}]]}], 
      "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{"1", "+", "N1"}], ")"}]}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "G"}], ")"}]}], " ", "G", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "T"}], ")"}]}]]}], "0", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", "N1"}], ")"}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "G"}], ")"}]}], " ", "G", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "T"}], ")"}]}]]}], "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "G"}], ")"}]}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "N1"}], ")"}]}], "0", 
      RowBox[{"G", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "G"}], ")"}], " ", "N1"}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.725504338558508*^9, 3.725505834563259*^9, 3.725553474246182*^9, 
   3.7256645430532846`*^9, 3.725665212139449*^9, 3.725669230372069*^9, 
   3.7256728195028543`*^9, 3.725673061628152*^9, 3.725676021628956*^9, 
   3.725705043258912*^9, 3.725705662983787*^9, 3.725705703677787*^9, 
   3.725705877299265*^9, {3.7257059552961082`*^9, 
   3.725705980338006*^9}},ExpressionUUID->"498529de-227f-42b0-aa42-\
a5b11f6b5216"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "get", " ", "the", " ", "reduced", " ", "state", " ", "on", " ", "B", " ", 
    
    RowBox[{"E1", "'"}], " ", 
    RowBox[{"E2", "'"}], " ", "in", " ", "Figure", " ", "4"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"FullSimplify", "[", 
     RowBox[{
      RowBox[{"stateNEW", "[", 
       RowBox[{"G", ",", "T", ",", "N1"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "7", ",", "8"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "7", ",", "8"}], 
         "}"}]}], "]"}], "]"}], "]"}], "//", "MatrixForm"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.7255040045217876`*^9, 3.725504016021317*^9}, {
  3.7255040586872797`*^9, 3.725504066205207*^9}, {3.7255043949423733`*^9, 
  3.725504409517253*^9}, {3.725665217114559*^9, 3.725665217656426*^9}, {
  3.725705048701455*^9, 
  3.725705087380669*^9}},ExpressionUUID->"9148a7de-25e5-42ba-a8a7-\
c1feb8e73cd3"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"1", "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "G", "+", 
          RowBox[{"G", " ", "N1"}]}], ")"}], " ", "T"}]}], "0", 
      RowBox[{
       RowBox[{"-", 
        SqrtBox["2"]}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "G", "+", 
         RowBox[{"G", " ", "N1"}]}], ")"}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "T"}], ")"}]}], " ", "T"}]]}], "0", 
      RowBox[{
       SqrtBox["2"], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", "1"}], "+", "G"}]], " ", 
       SqrtBox["G"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "N1"}], ")"}], " ", 
       SqrtBox["T"]}], "0"},
     {"0", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "G", "+", 
          RowBox[{"G", " ", "N1"}]}], ")"}], " ", "T"}]}], "0", 
      RowBox[{
       RowBox[{"-", 
        SqrtBox["2"]}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "G", "+", 
         RowBox[{"G", " ", "N1"}]}], ")"}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "T"}], ")"}]}], " ", "T"}]]}], "0", 
      RowBox[{
       RowBox[{"-", 
        SqrtBox["2"]}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", "1"}], "+", "G"}]], " ", 
       SqrtBox["G"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "N1"}], ")"}], " ", 
       SqrtBox["T"]}]},
     {
      RowBox[{
       RowBox[{"-", 
        SqrtBox["2"]}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "G", "+", 
         RowBox[{"G", " ", "N1"}]}], ")"}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "T"}], ")"}]}], " ", "T"}]]}], "0", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "G"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "N1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "T"}], ")"}]}], "+", "T"}], "0", 
      RowBox[{
       RowBox[{"-", 
        SqrtBox[
         RowBox[{
          RowBox[{"-", "1"}], "+", "G"}]]}], " ", 
       SqrtBox["G"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "N1"}], ")"}], " ", 
       SqrtBox[
        RowBox[{"1", "-", "T"}]]}], "0"},
     {"0", 
      RowBox[{
       RowBox[{"-", 
        SqrtBox["2"]}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "G", "+", 
         RowBox[{"G", " ", "N1"}]}], ")"}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "T"}], ")"}]}], " ", "T"}]]}], "0", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "G"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "N1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "T"}], ")"}]}], "+", "T"}], "0", 
      RowBox[{
       SqrtBox[
        RowBox[{
         RowBox[{"-", "1"}], "+", "G"}]], " ", 
       SqrtBox["G"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "N1"}], ")"}], " ", 
       SqrtBox[
        RowBox[{"1", "-", "T"}]]}]},
     {
      RowBox[{
       SqrtBox["2"], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", "1"}], "+", "G"}]], " ", 
       SqrtBox["G"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "N1"}], ")"}], " ", 
       SqrtBox["T"]}], "0", 
      RowBox[{
       RowBox[{"-", 
        SqrtBox[
         RowBox[{
          RowBox[{"-", "1"}], "+", "G"}]]}], " ", 
       SqrtBox["G"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "N1"}], ")"}], " ", 
       SqrtBox[
        RowBox[{"1", "-", "T"}]]}], "0", 
      RowBox[{"G", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "G"}], ")"}], " ", "N1"}]}], "0"},
     {"0", 
      RowBox[{
       RowBox[{"-", 
        SqrtBox["2"]}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", "1"}], "+", "G"}]], " ", 
       SqrtBox["G"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "N1"}], ")"}], " ", 
       SqrtBox["T"]}], "0", 
      RowBox[{
       SqrtBox[
        RowBox[{
         RowBox[{"-", "1"}], "+", "G"}]], " ", 
       SqrtBox["G"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "N1"}], ")"}], " ", 
       SqrtBox[
        RowBox[{"1", "-", "T"}]]}], "0", 
      RowBox[{"G", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "G"}], ")"}], " ", "N1"}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.7255040055503483`*^9, 3.7255040166079617`*^9}, 
   3.725504067012038*^9, {3.725504404480193*^9, 3.72550441016847*^9}, 
   3.725505839349949*^9, 3.7255534782200947`*^9, 3.725664543132577*^9, 
   3.7256652189614573`*^9, 3.7256692319465437`*^9, 3.72567282204224*^9, 
   3.725673062988266*^9, 3.725676023181534*^9, 3.7257050890999126`*^9, 
   3.7257056631511908`*^9, 3.72570570385664*^9, 3.725705877472383*^9, {
   3.725705955478159*^9, 
   3.725705980511126*^9}},ExpressionUUID->"4a374770-856c-41c4-a2ee-\
94397c6d72a6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "get", " ", "the", " ", "reduced", " ", "states", " ", "on", " ", "B", " ", 
    RowBox[{"E1", "'"}], " ", 
    RowBox[{"E2", "'"}], " ", "and", " ", 
    RowBox[{"E1", "'"}], " ", 
    RowBox[{"E2", "'"}], " ", "in", " ", "Figure", " ", "4"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"NEWstateBE1E2", "[", 
      RowBox[{"G_", ",", "T_", ",", "N1_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"stateNEW", "[", 
       RowBox[{"G", ",", "T", ",", "N1"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "7", ",", "8"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "7", ",", "8"}], 
         "}"}]}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"NEWstateE1E2", "[", 
      RowBox[{"G_", ",", "T_", ",", "N1_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"stateNEW", "[", 
       RowBox[{"G", ",", "T", ",", "N1"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"3", ",", "4", ",", "7", ",", "8"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "4", ",", "7", ",", "8"}], "}"}]}], "]"}], "]"}]}],
     ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"SympEigsBE1E2", "=", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"Eigenvalues", "[", 
        RowBox[{"\[ImaginaryI]", "*", 
         RowBox[{"Omega6", ".", 
          RowBox[{"NEWstateBE1E2", "[", 
           RowBox[{"G1", ",", "T1", ",", "NS"}], "]"}]}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"NS", ",", "Infinity", ",", "0"}], "}"}]}], "]"}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"SympEigsE1E2", "=", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"Eigenvalues", "[", 
        RowBox[{"\[ImaginaryI]", "*", 
         RowBox[{"Omega4", ".", 
          RowBox[{"NEWstateE1E2", "[", 
           RowBox[{"G1", ",", "T1", ",", "NS"}], "]"}]}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"NS", ",", "Infinity", ",", "0"}], "}"}]}], "]"}], "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.7255038687254887`*^9, 3.725503983026155*^9}, {
   3.72550553867113*^9, 3.7255056378669243`*^9}, {3.725505694963139*^9, 
   3.7255057660392303`*^9}, {3.725505853446787*^9, 3.7255058804011927`*^9}, {
   3.7255059797011147`*^9, 3.725505989603097*^9}, {3.725506026788227*^9, 
   3.7255060613787727`*^9}, {3.725506111112958*^9, 3.725506162334997*^9}, {
   3.725531636481512*^9, 3.725531637687705*^9}, 3.725664511715376*^9, {
   3.7256645945874157`*^9, 3.725664654244782*^9}, {3.725664696604725*^9, 
   3.725664734544754*^9}, {3.725664797787847*^9, 3.725664901660627*^9}, {
   3.725665223714547*^9, 3.725665294890039*^9}, {3.725665957406436*^9, 
   3.725665993348708*^9}, 3.7256660392500687`*^9, {3.725667234791726*^9, 
   3.725667239646489*^9}, {3.725669020229731*^9, 3.725669033973*^9}, {
   3.725669109492001*^9, 3.7256691394788523`*^9}, {3.725669178832439*^9, 
   3.725669211994787*^9}, {3.725669242950556*^9, 3.72566924521235*^9}, {
   3.725705092764838*^9, 
   3.7257051266837187`*^9}},ExpressionUUID->"b62aa1d4-7c14-4dd2-b7c2-\
813d1460e8e1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "1"}], ",", "1", ",", 
   InterpretationBox[
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"G1", " ", "T1"}]}], ")"}], " ", "NS"}], "+", 
     FractionBox[
      RowBox[{"G1", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "T1", "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "G1"}], ")"}], " ", 
          SuperscriptBox["T1", "2"]}]}], ")"}]}], 
      RowBox[{"1", "+", 
       RowBox[{"G1", " ", "T1"}]}]], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "NS"], "]"}], "1"],
      SeriesData[$CellContext`NS, 
       DirectedInfinity[1], {}, -1, 1, 1],
      Editable->False]}],
    SeriesData[$CellContext`NS, 
     DirectedInfinity[1], {
     1 + $CellContext`G1 $CellContext`T1, $CellContext`G1 (
        1 + $CellContext`G1 $CellContext`T1)^(-1) (
       1 + $CellContext`T1 + (-1 + $CellContext`G1) $CellContext`T1^2)}, -1, 
     1, 1],
    Editable->False], ",", 
   InterpretationBox[
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "-", 
        RowBox[{"G1", " ", "T1"}]}], ")"}], " ", "NS"}], "-", 
     FractionBox[
      RowBox[{"G1", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "T1", "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "G1"}], ")"}], " ", 
          SuperscriptBox["T1", "2"]}]}], ")"}]}], 
      RowBox[{"1", "+", 
       RowBox[{"G1", " ", "T1"}]}]], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "NS"], "]"}], "1"],
      SeriesData[$CellContext`NS, 
       DirectedInfinity[1], {}, -1, 1, 1],
      Editable->False]}],
    SeriesData[$CellContext`NS, 
     DirectedInfinity[
     1], {-1 - $CellContext`G1 $CellContext`T1, -$CellContext`G1 (
        1 + $CellContext`G1 $CellContext`T1)^(-1) (
       1 + $CellContext`T1 + (-1 + $CellContext`G1) $CellContext`T1^2)}, -1, 
     1, 1],
    Editable->False], ",", 
   InterpretationBox[
    RowBox[{
     FractionBox[
      RowBox[{"G1", "+", "T1"}], 
      RowBox[{"1", "+", 
       RowBox[{"G1", " ", "T1"}]}]], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "NS"], "]"}], "1"],
      SeriesData[$CellContext`NS, 
       DirectedInfinity[1], {}, 0, 1, 1],
      Editable->False]}],
    SeriesData[$CellContext`NS, 
     DirectedInfinity[
     1], {($CellContext`G1 + $CellContext`T1)/(
      1 + $CellContext`G1 $CellContext`T1)}, 0, 1, 1],
    Editable->False], ",", 
   InterpretationBox[
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"G1", "+", "T1"}], 
       RowBox[{"1", "+", 
        RowBox[{"G1", " ", "T1"}]}]]}], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "NS"], "]"}], "1"],
      SeriesData[$CellContext`NS, 
       DirectedInfinity[1], {}, 0, 1, 1],
      Editable->False]}],
    SeriesData[$CellContext`NS, 
     DirectedInfinity[
     1], {-($CellContext`G1 + $CellContext`T1)/(
      1 + $CellContext`G1 $CellContext`T1)}, 0, 1, 1],
    Editable->False]}], "}"}]], "Output",
 CellChangeTimes->{
  3.725503985603849*^9, {3.725505545986624*^9, 3.725505558926957*^9}, {
   3.725505622408058*^9, 3.725505638983666*^9}, 3.72550567275665*^9, {
   3.725505712783861*^9, 3.725505732771785*^9}, 3.725505766759843*^9, 
   3.7255058103488913`*^9, 3.725505841775552*^9, 3.725505881240048*^9, 
   3.725505990749436*^9, {3.7255060357256517`*^9, 3.7255060457153673`*^9}, {
   3.725506121405258*^9, 3.725506162842278*^9}, 3.725531638392696*^9, 
   3.725553480696117*^9, 3.725664543228388*^9, 3.7256646307269573`*^9, {
   3.725664714486228*^9, 3.725664735452577*^9}, {3.7256648441618423`*^9, 
   3.72566490278994*^9}, {3.725665229579414*^9, 3.72566523517521*^9}, 
   3.7256652965704517`*^9, 3.725666003241193*^9, 3.725667242070673*^9, 
   3.7256690353531322`*^9, 3.7256691125698757`*^9, {3.72566915574831*^9, 
   3.7256691812107286`*^9}, {3.7256692343013353`*^9, 3.7256692460056887`*^9}, 
   3.725672825043376*^9, 3.7256730653235407`*^9, 3.7256760253920183`*^9, 
   3.7257051289935713`*^9, 3.725705663578175*^9, 3.7257057043198*^9, 
   3.725705877853928*^9, {3.725705955954343*^9, 
   3.72570598074678*^9}},ExpressionUUID->"238682d3-ca1b-4cd5-96bc-\
96d3eddc33f6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"-", "G1"}], "+", "T1"}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"G1", " ", "T1"}]}]], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "NS"], "]"}], "1"],
      SeriesData[$CellContext`NS, 
       DirectedInfinity[1], {}, 0, 1, 1],
      Editable->False]}],
    SeriesData[$CellContext`NS, 
     DirectedInfinity[
     1], {(-$CellContext`G1 + $CellContext`T1)/(-1 + $CellContext`G1 \
$CellContext`T1)}, 0, 1, 1],
    Editable->False], ",", 
   InterpretationBox[
    RowBox[{
     FractionBox[
      RowBox[{"G1", "-", "T1"}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"G1", " ", "T1"}]}]], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "NS"], "]"}], "1"],
      SeriesData[$CellContext`NS, 
       DirectedInfinity[1], {}, 0, 1, 1],
      Editable->False]}],
    SeriesData[$CellContext`NS, 
     DirectedInfinity[
     1], {($CellContext`G1 - $CellContext`T1)/(-1 + $CellContext`G1 \
$CellContext`T1)}, 0, 1, 1],
    Editable->False], ",", 
   InterpretationBox[
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"G1", " ", "T1"}]}], ")"}], " ", "NS"}], "+", 
     FractionBox[
      RowBox[{"G1", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"T1", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "T1", "-", 
            RowBox[{"G1", " ", "T1"}]}], ")"}]}]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"G1", " ", "T1"}]}]], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "NS"], "]"}], "1"],
      SeriesData[$CellContext`NS, 
       DirectedInfinity[1], {}, -1, 1, 1],
      Editable->False]}],
    SeriesData[$CellContext`NS, 
     DirectedInfinity[1], {
     1 - $CellContext`G1 $CellContext`T1, $CellContext`G1 (-1 + \
$CellContext`G1 $CellContext`T1)^(-1) (-1 + $CellContext`T1 (
         1 + $CellContext`T1 - $CellContext`G1 $CellContext`T1))}, -1, 1, 1],
    Editable->False], ",", 
   InterpretationBox[
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"G1", " ", "T1"}]}], ")"}], " ", "NS"}], "+", 
     FractionBox[
      RowBox[{"G1", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"T1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "G1"}], ")"}], " ", "T1"}]}], 
           ")"}]}]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"G1", " ", "T1"}]}]], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "NS"], "]"}], "1"],
      SeriesData[$CellContext`NS, 
       DirectedInfinity[1], {}, -1, 1, 1],
      Editable->False]}],
    SeriesData[$CellContext`NS, 
     DirectedInfinity[
     1], {-1 + $CellContext`G1 $CellContext`T1, $CellContext`G1 (-1 + \
$CellContext`G1 $CellContext`T1)^(-1) (
       1 + $CellContext`T1 (-1 + (-1 + $CellContext`G1) $CellContext`T1))}, \
-1, 1, 1],
    Editable->False]}], "}"}]], "Output",
 CellChangeTimes->{
  3.725503985603849*^9, {3.725505545986624*^9, 3.725505558926957*^9}, {
   3.725505622408058*^9, 3.725505638983666*^9}, 3.72550567275665*^9, {
   3.725505712783861*^9, 3.725505732771785*^9}, 3.725505766759843*^9, 
   3.7255058103488913`*^9, 3.725505841775552*^9, 3.725505881240048*^9, 
   3.725505990749436*^9, {3.7255060357256517`*^9, 3.7255060457153673`*^9}, {
   3.725506121405258*^9, 3.725506162842278*^9}, 3.725531638392696*^9, 
   3.725553480696117*^9, 3.725664543228388*^9, 3.7256646307269573`*^9, {
   3.725664714486228*^9, 3.725664735452577*^9}, {3.7256648441618423`*^9, 
   3.72566490278994*^9}, {3.725665229579414*^9, 3.72566523517521*^9}, 
   3.7256652965704517`*^9, 3.725666003241193*^9, 3.725667242070673*^9, 
   3.7256690353531322`*^9, 3.7256691125698757`*^9, {3.72566915574831*^9, 
   3.7256691812107286`*^9}, {3.7256692343013353`*^9, 3.7256692460056887`*^9}, 
   3.725672825043376*^9, 3.7256730653235407`*^9, 3.7256760253920183`*^9, 
   3.7257051289935713`*^9, 3.725705663578175*^9, 3.7257057043198*^9, 
   3.725705877853928*^9, {3.725705955954343*^9, 
   3.725705980862335*^9}},ExpressionUUID->"6c7abc0f-880d-4119-a553-\
be9662e5c616"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
     "Now", " ", "compute", " ", "the", " ", "squashed", " ", "entanglement", 
      " ", "in", " ", "the", " ", "limit", " ", "of", " ", "large", " ", 
      "energy", " ", "NS"}], " ", "\[Rule]", " ", "Infinity"}], ",", " ", 
    RowBox[{"i", ".", "e", "."}], ",", " ", 
    RowBox[{
     RowBox[{"H", 
      RowBox[{"(", 
       RowBox[{"B", "|", "E1E2"}], ")"}]}], " ", "=", " ", 
     RowBox[{
      RowBox[{"H", 
       RowBox[{"(", 
        RowBox[{"B", " ", "E1", " ", "E2"}], ")"}]}], "  ", "-", " ", 
      RowBox[{"H", 
       RowBox[{"(", 
        RowBox[{"E1", " ", "E2"}], ")"}]}]}]}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"FullSimplify", "[", " ", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"h", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"G1", " ", "T1"}]}], ")"}], " ", "NS"}], "+", 
        FractionBox[
         RowBox[{"G1", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "T1", "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "G1"}], ")"}], " ", 
             SuperscriptBox["T1", "2"]}]}], ")"}]}], 
         RowBox[{"1", "+", 
          RowBox[{"G1", " ", "T1"}]}]]}], "]"}], "+", " ", 
      RowBox[{"h", "[", 
       FractionBox[
        RowBox[{"G1", "+", "T1"}], 
        RowBox[{"1", "+", 
         RowBox[{"G1", " ", "T1"}]}]], "]"}], "-", " ", 
      RowBox[{"h", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"G1", " ", "T1"}]}], ")"}], " ", "NS"}], "+", 
        FractionBox[
         RowBox[{"G1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"T1", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "T1", "-", 
               RowBox[{"G1", " ", "T1"}]}], ")"}]}]}], ")"}]}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"G1", " ", "T1"}]}]]}], "]"}], "-", 
      RowBox[{"h", "[", 
       FractionBox[
        RowBox[{
         RowBox[{"-", "G1"}], "+", "T1"}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"G1", " ", "T1"}]}]], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"NS", ",", "Infinity", ",", "0"}], "}"}]}], "]"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.725666046085108*^9, 3.725666050112281*^9}, {
   3.725666101925145*^9, 3.7256661220350943`*^9}, {3.725666171060762*^9, 
   3.72566623982176*^9}, {3.725666475693316*^9, 3.725666491675802*^9}, {
   3.725666529626726*^9, 3.725666638535239*^9}, {3.725668679574027*^9, 
   3.72566875132137*^9}, {3.725668939651479*^9, 3.725668954442629*^9}, {
   3.725668986085609*^9, 3.725668988796319*^9}, {3.725669290470203*^9, 
   3.725669329084567*^9}, {3.725669367806292*^9, 3.725669409426194*^9}, {
   3.7257051367159452`*^9, 3.7257051620516033`*^9}, {3.725705305111582*^9, 
   3.7257053115131073`*^9}, {3.725705871287408*^9, 3.7257058726040916`*^9}, 
   3.725705950740735*^9},ExpressionUUID->"4af22460-8fd1-4acb-8ea6-\
8de301eba20a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["G1", "2"]}], ")"}], " ", "T1", " ", 
      RowBox[{"ArcCoth", "[", "G1", "]"}]}], "+", 
     RowBox[{"2", " ", "G1", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["T1", "2"]}], ")"}], " ", 
      RowBox[{"ArcTanh", "[", "T1", "]"}]}]}], 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{
      SuperscriptBox["G1", "2"], " ", 
      SuperscriptBox["T1", "2"]}]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "NS"], "]"}], "1"],
    SeriesData[$CellContext`NS, 
     DirectedInfinity[1], {}, 0, 1, 1],
    Editable->False]}],
  SeriesData[$CellContext`NS, 
   DirectedInfinity[
   1], {(-1 + $CellContext`G1^2 $CellContext`T1^2)^(-1) (
     2 (-1 + $CellContext`G1^2) $CellContext`T1 ArcCoth[$CellContext`G1] + 
     2 $CellContext`G1 (-1 + $CellContext`T1^2) ArcTanh[$CellContext`T1])}, 0,
    1, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.725666161017058*^9, 3.725666177636179*^9}, {
   3.725666229048798*^9, 3.725666240916957*^9}, {3.7256664799009333`*^9, 
   3.725666492291869*^9}, {3.725666531142439*^9, 3.7256665626136*^9}, 
   3.725666627460944*^9, 3.725667227778234*^9, {3.7256687470092077`*^9, 
   3.725668760764209*^9}, 3.7256689720182257`*^9, 3.725669005624349*^9, {
   3.725669406396019*^9, 3.725669410952486*^9}, 3.725673013887858*^9, 
   3.725673068102872*^9, 3.7256760291461*^9, 3.7257051648760567`*^9, 
   3.725705314148529*^9, 3.725705665384454*^9, 3.725705705566732*^9, 
   3.725705880633737*^9, {3.725705957260063*^9, 
   3.725705981235181*^9}},ExpressionUUID->"516bec43-afb3-4a60-90e0-\
8550ec5702df"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "check", " ", "equality", " ", "with", " ", "GEW16", " ", "expression"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["G1", "2"]}], ")"}], " ", "T1", " ", 
       RowBox[{"ArcCoth", "[", "G1", "]"}]}], "+", 
      RowBox[{"2", " ", "G1", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["T1", "2"]}], ")"}], " ", 
       RowBox[{"ArcTanh", "[", "T1", "]"}]}]}], 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{
       SuperscriptBox["G1", "2"], " ", 
       SuperscriptBox["T1", "2"]}]}]], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"T1", "^", "2"}]}], ")"}], "*", "G1", "*", 
        RowBox[{"Log", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "T1"}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"1", "-", "T1"}], ")"}]}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"G1", "^", "2"}], "-", "1"}], ")"}], "*", "T1", "*", 
        RowBox[{"Log", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"G1", "+", "1"}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"G1", "-", "1"}], ")"}]}], "]"}]}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{
        RowBox[{"G1", "^", "2"}], "*", 
        RowBox[{"T1", "^", "2"}]}]}], ")"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.725705384252164*^9, 3.7257054640851393`*^9}, 
   3.725705898046473*^9, 
   3.725705972476266*^9},ExpressionUUID->"c7c3bc32-3eda-40b9-a132-\
c52a5224cf2a"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.72570546596319*^9, 3.725705665677409*^9, 3.7257057056741257`*^9, {
   3.725705880804459*^9, 3.725705908333611*^9}, {3.7257059661407337`*^9, 
   3.725705981391308*^9}},ExpressionUUID->"734cf003-0890-477f-a725-\
300440835845"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "now", " ", "express", " ", "for", " ", "thermal", " ", "channel", " ", 
    "of", " ", "transmissivity", " ", "\[Eta]", " ", "and", " ", "thermal", 
    " ", "photon", " ", "number", " ", "NB"}], "*)"}], "\[IndentingNewLine]", 
  
  RowBox[{
   RowBox[{
    RowBox[{"T1", "=", 
     RowBox[{"\[Eta]", "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "\[Eta]"}], ")"}], "*", "NB"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"G1", " ", "=", " ", 
     RowBox[{"\[Eta]", "/", "T1"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["G1", "2"]}], ")"}], " ", "T1", " ", 
        RowBox[{"ArcCoth", "[", "G1", "]"}]}], "+", 
       RowBox[{"2", " ", "G1", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["T1", "2"]}], ")"}], " ", 
        RowBox[{"ArcTanh", "[", "T1", "]"}]}]}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{
        SuperscriptBox["G1", "2"], " ", 
        SuperscriptBox["T1", "2"]}]}]], ",", 
     RowBox[{"Assumptions", "\[Rule]", 
      RowBox[{"\[Eta]", ">", 
       RowBox[{"NB", "/", 
        RowBox[{"(", 
         RowBox[{"NB", "+", "1"}], ")"}]}]}]}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{
  3.7255038658220997`*^9, {3.725670277751053*^9, 3.725670340644422*^9}, {
   3.725670726148808*^9, 3.725670756730401*^9}, {3.725672696149683*^9, 
   3.7256727167319403`*^9}, 3.725673333318172*^9, {3.725705328575224*^9, 
   3.72570536672735*^9}},ExpressionUUID->"0ed4c37c-f568-451b-bc09-\
28a2750bc34b"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"NB", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"NB", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}]}], "+", 
         RowBox[{"2", " ", "\[Eta]"}]}], ")"}], " ", 
       RowBox[{"ArcCoth", "[", 
        FractionBox["\[Eta]", 
         RowBox[{
          RowBox[{"NB", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}]}], "+", "\[Eta]"}]], 
        "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", "NB"}], ")"}], " ", "\[Eta]", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"NB", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}]}], "+", "\[Eta]"}], 
        ")"}], " ", 
       RowBox[{"ArcTanh", "[", 
        RowBox[{"NB", "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "NB"}], ")"}], " ", "\[Eta]"}]}], "]"}]}]}], 
     ")"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", "\[Eta]"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"NB", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}]}], "+", "\[Eta]"}], 
     ")"}]}]]}]], "Output",
 CellChangeTimes->{
  3.7256703447284603`*^9, {3.7256707282565928`*^9, 3.725670757294849*^9}, 
   3.725672730120523*^9, 3.725673335077854*^9, 3.7256760368703833`*^9, 
   3.7257053714759197`*^9, 3.7257056659177227`*^9, 3.725705705873282*^9, 
   3.725705880993863*^9, 
   3.7257059815999527`*^9},ExpressionUUID->"5d4ed5c4-fb8f-4692-a62d-\
9a26be675c1c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "simplify", " ", "using", " ", "equivalent", " ", "GEW16", " ", 
    "expression"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"T1", "^", "2"}]}], ")"}], "*", "G1", "*", 
        RowBox[{"Log", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "T1"}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"1", "-", "T1"}], ")"}]}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"G1", "^", "2"}], "-", "1"}], ")"}], "*", "T1", "*", 
        RowBox[{"Log", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"G1", "+", "1"}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"G1", "-", "1"}], ")"}]}], "]"}]}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{
        RowBox[{"G1", "^", "2"}], "*", 
        RowBox[{"T1", "^", "2"}]}]}], ")"}]}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"\[Eta]", ">", 
      RowBox[{"NB", "/", 
       RowBox[{"(", 
        RowBox[{"NB", "+", "1"}], ")"}]}]}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.725705594310931*^9, 
  3.725705626232513*^9}},ExpressionUUID->"7966afdc-47eb-4077-bb44-\
1b02d67e50ab"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    RowBox[{"\[Eta]", " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"NB", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}]}], "+", "\[Eta]"}], 
         ")"}], "2"]}], ")"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       FractionBox["2", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "NB"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}]}]]}], "]"}]}], "+", 
    RowBox[{"NB", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"NB", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}]}], "+", 
       RowBox[{"2", " ", "\[Eta]"}]}], ")"}], " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{"NB", "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "+", "NB"}], ")"}], " ", "\[Eta]"}]}], 
       RowBox[{"NB", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}]}]], "]"}]}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"NB", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}]}], "+", "\[Eta]"}], ")"}],
     " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["\[Eta]", "2"]}], ")"}]}]]}]], "Output",
 CellChangeTimes->{3.725705629831759*^9, 3.7257056666328506`*^9, 
  3.7257057066431313`*^9, 3.725705881651688*^9, 
  3.7257059822701607`*^9},ExpressionUUID->"f2fe35db-26f3-43b4-af13-\
cca04b0a578f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
     "check", " ", "expansion", " ", "of", " ", "formula", " ", "about", " ", 
      "the", " ", "entanglement"}], "-", 
     RowBox[{"breaking", " ", "limit", " ", "\[Eta]"}]}], "=", " ", 
    RowBox[{"NB", "/", 
     RowBox[{"(", 
      RowBox[{"NB", "+", "1"}], ")"}]}]}], "*)"}], 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"FullSimplify", "[", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["G1", "2"]}], ")"}], " ", "T1", " ", 
          RowBox[{"ArcCoth", "[", "G1", "]"}]}], "+", 
         RowBox[{"2", " ", "G1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["T1", "2"]}], ")"}], " ", 
          RowBox[{"ArcTanh", "[", "T1", "]"}]}]}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{
          SuperscriptBox["G1", "2"], " ", 
          SuperscriptBox["T1", "2"]}]}]], ",", 
       RowBox[{"Assumptions", "\[Rule]", 
        RowBox[{"\[Eta]", ">", 
         RowBox[{"NB", "/", 
          RowBox[{"(", 
           RowBox[{"NB", "+", "1"}], ")"}]}]}]}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Eta]", ",", " ", 
       RowBox[{"NB", "/", 
        RowBox[{"(", 
         RowBox[{"NB", "+", "1"}], ")"}]}], ",", "5"}], "}"}]}], "]"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.725670682984864*^9, 3.7256707087221823`*^9}, {
  3.7256707813409*^9, 3.7256707820758457`*^9}, {3.725672382259082*^9, 
  3.725672415375113*^9}, {3.7256744865556507`*^9, 3.7256745597781763`*^9}, {
  3.7256746028741283`*^9, 3.725674620529175*^9}, {3.725674845600012*^9, 
  3.725674851382868*^9}, {3.7257054773636827`*^9, 3.725705523019394*^9}, {
  3.725705686400959*^9, 
  3.725705686454735*^9}},ExpressionUUID->"d6dbf0f5-b6bc-41b1-8cc5-\
aaed389ab8a5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{"4", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "NB"}], ")"}], "3"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"\[Eta]", "-", 
        FractionBox["NB", 
         RowBox[{"1", "+", "NB"}]]}], ")"}], "2"]}], 
    RowBox[{"3", " ", "NB"}]], "-", 
   FractionBox[
    RowBox[{"4", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "NB"}], ")"}], "4"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"\[Eta]", "-", 
        FractionBox["NB", 
         RowBox[{"1", "+", "NB"}]]}], ")"}], "3"]}], 
    RowBox[{"3", " ", 
     SuperscriptBox["NB", "2"]}]], "+", 
   FractionBox[
    RowBox[{"8", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "NB"}], ")"}], "5"], " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", "NB", "+", 
       SuperscriptBox["NB", "2"]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"\[Eta]", "-", 
        FractionBox["NB", 
         RowBox[{"1", "+", "NB"}]]}], ")"}], "4"]}], 
    RowBox[{"15", " ", 
     SuperscriptBox["NB", "3"]}]], "-", 
   FractionBox[
    RowBox[{"8", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "NB"}], ")"}], "6"], " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", 
         RowBox[{"NB", " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"2", " ", "NB"}]}], ")"}]}]}], ")"}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"\[Eta]", "-", 
        FractionBox["NB", 
         RowBox[{"1", "+", "NB"}]]}], ")"}], "5"]}], 
    RowBox[{"15", " ", 
     SuperscriptBox["NB", "4"]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      RowBox[{"\[Eta]", "-", 
       FractionBox["NB", 
        RowBox[{"1", "+", "NB"}]]}], "]"}], "6"],
    SeriesData[$CellContext`\[Eta], $CellContext`NB/(1 + $CellContext`NB), {},
      2, 6, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[Eta], $CellContext`NB/(1 + $CellContext`NB), {
   Rational[4, 3] $CellContext`NB^(-1) (1 + $CellContext`NB)^3, 
    Rational[-4, 3] $CellContext`NB^(-2) (1 + $CellContext`NB)^4, 
    Rational[8, 15] $CellContext`NB^(-3) (1 + $CellContext`NB)^5 (
     3 + $CellContext`NB + $CellContext`NB^2), 
    Rational[-8, 15] $CellContext`NB^(-4) (1 + $CellContext`NB)^6 (
     4 + $CellContext`NB (3 + 2 $CellContext`NB))}, 2, 6, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.725670710486846*^9, 3.725670729404552*^9}, {
   3.725670760662059*^9, 3.7256707831852093`*^9}, {3.7256723926333103`*^9, 
   3.725672416272772*^9}, {3.725674502679989*^9, 3.725674562340645*^9}, 
   3.7256746218386307`*^9, 3.7256748532409763`*^9, 3.725676040821931*^9, 
   3.725705525853422*^9, {3.725705666923905*^9, 3.7257057068800297`*^9}, 
   3.7257058820382967`*^9, 
   3.725705982652961*^9},ExpressionUUID->"9d8390c8-4139-48dc-8025-\
12605d257472"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "now", " ", "check", " ", "limit", " ", "of", " ", "GEW16", " ", 
     "expression", " ", "as", " ", "\[Eta]"}], "\[Rule]", " ", 
    RowBox[{"NB", "/", 
     RowBox[{"(", 
      RowBox[{"NB", "+", "1"}], ")"}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Limit", "[", 
   RowBox[{
    RowBox[{"FullSimplify", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"T1", "^", "2"}]}], ")"}], "*", "G1", "*", 
         RowBox[{"Log", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", "T1"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"1", "-", "T1"}], ")"}]}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"G1", "^", "2"}], "-", "1"}], ")"}], "*", "T1", "*", 
         RowBox[{"Log", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"G1", "+", "1"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"G1", "-", "1"}], ")"}]}], "]"}]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{
         RowBox[{"G1", "^", "2"}], "*", 
         RowBox[{"T1", "^", "2"}]}]}], ")"}]}], "]"}], ",", 
    RowBox[{"\[Eta]", "\[Rule]", " ", 
     RowBox[{"NB", "/", 
      RowBox[{"(", 
       RowBox[{"NB", "+", "1"}], ")"}]}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.72567469303789*^9, 3.72567477983558*^9}, {
  3.725705533258163*^9, 
  3.7257055510222197`*^9}},ExpressionUUID->"e3831f91-729f-4958-8802-\
6220605839f5"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.7256747574881163`*^9, 3.7256747826795597`*^9}, 
   3.725676046139574*^9, 3.725705554412331*^9, 3.725705667260703*^9, 
   3.725705707291869*^9, 3.725705882361142*^9, 
   3.7257059830593977`*^9},ExpressionUUID->"16afcadc-d2d6-4226-bd43-\
e3e9cc84e7a5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "now", " ", "check", " ", "limit", " ", "of", " ", "GEW16", " ", 
     "expression", " ", "as", " ", "NB"}], "\[Rule]", 
    RowBox[{"\[Eta]", "/", 
     RowBox[{"(", 
      RowBox[{"1", "-", "\[Eta]"}], ")"}]}]}], "*)"}], "\[IndentingNewLine]", 
  
  RowBox[{"Limit", "[", 
   RowBox[{
    RowBox[{"FullSimplify", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"T1", "^", "2"}]}], ")"}], "*", "G1", "*", 
         RowBox[{"Log", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", "T1"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"1", "-", "T1"}], ")"}]}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"G1", "^", "2"}], "-", "1"}], ")"}], "*", "T1", "*", 
         RowBox[{"Log", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"G1", "+", "1"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"G1", "-", "1"}], ")"}]}], "]"}]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{
         RowBox[{"G1", "^", "2"}], "*", 
         RowBox[{"T1", "^", "2"}]}]}], ")"}]}], "]"}], ",", 
    RowBox[{"NB", "\[Rule]", 
     RowBox[{"\[Eta]", "/", 
      RowBox[{"(", 
       RowBox[{"1", "-", "\[Eta]"}], ")"}]}]}]}], " ", "]"}]}]], "Input",
 CellChangeTimes->{{3.7256761847649*^9, 3.725676207109556*^9}, {
  3.725705559145299*^9, 
  3.725705571995791*^9}},ExpressionUUID->"840b9e6d-b729-4681-9438-\
2bfac5601a6f"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.725676208282096*^9, {3.725705570655642*^9, 3.725705572791511*^9}, 
   3.7257056673204823`*^9, 3.725705707362631*^9, 3.72570588242581*^9, 
   3.7257059832464533`*^9},ExpressionUUID->"95691ad9-8948-408c-97bf-\
b0ad61707714"]
}, Open  ]]
},
WindowSize->{1397, 855},
WindowMargins->{{Automatic, 0}, {Automatic, 0}},
Magnification:>2. Inherited,
FrontEndVersion->"11.1 for Mac OS X x86 (32-bit, 64-bit Kernel) (March 16, \
2017)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 1050, 25, 105, "Input", "ExpressionUUID" -> \
"f6dc640a-4707-4418-a6de-d20939a38c86"],
Cell[1611, 47, 2549, 75, 269, "Input", "ExpressionUUID" -> \
"24b06be4-1a30-45e1-85f4-5f59119436a0"],
Cell[4163, 124, 845, 26, 445, "Input", "ExpressionUUID" -> \
"198d1ed5-9fdb-438e-8092-3ff1223d6434"],
Cell[5011, 152, 1237, 31, 269, "Input", "ExpressionUUID" -> \
"cb5012e3-a98d-4ab5-818a-df01d8f55f80"],
Cell[6251, 185, 6602, 178, 2559, "Input", "ExpressionUUID" -> \
"898122fd-6b96-4020-af3e-9d5adbe2456c"],
Cell[CellGroupData[{
Cell[12878, 367, 1072, 26, 146, "Input", "ExpressionUUID" -> \
"49330277-4ccf-4ffe-a8d2-622fd9f1f3c7"],
Cell[13953, 395, 4767, 167, 554, "Output", "ExpressionUUID" -> \
"8801c1f1-7654-49ec-968e-ba8cafc84bc2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[18757, 567, 1340, 34, 228, "Input", "ExpressionUUID" -> \
"325bb595-cf07-4159-8c8e-acc82bb63321"],
Cell[20100, 603, 15864, 540, 442, "Output", "ExpressionUUID" -> \
"498529de-227f-42b0-aa42-a5b11f6b5216"]
}, Open  ]],
Cell[CellGroupData[{
Cell[36001, 1148, 1103, 29, 187, "Input", "ExpressionUUID" -> \
"9148a7de-25e5-42ba-a8a7-c1feb8e73cd3"],
Cell[37107, 1179, 5903, 196, 274, "Output", "ExpressionUUID" -> \
"4a374770-856c-41c4-a2ee-94397c6d72a6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[43047, 1380, 3409, 79, 556, "Input", "ExpressionUUID" -> \
"b62aa1d4-7c14-4dd2-b7c2-813d1460e8e1"],
Cell[46459, 1461, 4465, 121, 240, "Output", "ExpressionUUID" -> \
"238682d3-ca1b-4cd5-96bc-96d3eddc33f6"],
Cell[50927, 1584, 4607, 127, 218, "Output", "ExpressionUUID" -> \
"6c7abc0f-880d-4119-a553-be9662e5c616"]
}, Open  ]],
Cell[CellGroupData[{
Cell[55571, 1716, 3192, 86, 380, "Input", "ExpressionUUID" -> \
"4af22460-8fd1-4acb-8ea6-8de301eba20a"],
Cell[58766, 1804, 1839, 46, 97, "Output", "ExpressionUUID" -> \
"516bec43-afb3-4a60-90e0-8550ec5702df"]
}, Open  ]],
Cell[CellGroupData[{
Cell[60642, 1855, 1876, 58, 252, "Input", "ExpressionUUID" -> \
"c7c3bc32-3eda-40b9-a132-c52a5224cf2a"],
Cell[62521, 1915, 277, 5, 63, "Output", "ExpressionUUID" -> \
"734cf003-0890-477f-a725-300440835845"]
}, Open  ]],
Cell[CellGroupData[{
Cell[62835, 1925, 1787, 50, 333, "Input", "ExpressionUUID" -> \
"0ed4c37c-f568-451b-bc09-28a2750bc34b"],
Cell[64625, 1977, 1745, 54, 124, "Output", "ExpressionUUID" -> \
"5d4ed5c4-fb8f-4692-a62d-9a26be675c1c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[66407, 2036, 1402, 43, 108, "Input", "ExpressionUUID" -> \
"7966afdc-47eb-4077-bb44-1b02d67e50ab"],
Cell[67812, 2081, 1849, 61, 132, "Output", "ExpressionUUID" -> \
"f2fe35db-26f3-43b4-af13-cca04b0a578f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[69698, 2147, 2004, 54, 156, "Input", "ExpressionUUID" -> \
"d6dbf0f5-b6bc-41b1-8cc5-aaed389ab8a5"],
Cell[71705, 2203, 3012, 85, 116, "Output", "ExpressionUUID" -> \
"9d8390c8-4139-48dc-8025-12605d257472"]
}, Open  ]],
Cell[CellGroupData[{
Cell[74754, 2293, 1624, 48, 108, "Input", "ExpressionUUID" -> \
"e3831f91-729f-4958-8802-6220605839f5"],
Cell[76381, 2343, 301, 5, 64, "Output", "ExpressionUUID" -> \
"16afcadc-d2d6-4226-bd43-e3e9cc84e7a5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[76719, 2353, 1628, 49, 108, "Input", "ExpressionUUID" -> \
"840b9e6d-b729-4681-9438-2bfac5601a6f"],
Cell[78350, 2404, 275, 5, 132, "Output", "ExpressionUUID" -> \
"95691ad9-8948-408c-97bf-b0ad61707714"]
}, Open  ]]
}
]
*)



==> anc/realistic_compareToGEW16.m <==
% file to compare Goodenough et al. bounds to new approach

clear

Tsquash1 = 1/2;
Tsquash2 = 1/2;


Omega2 = [0 1; -1 0];
Omega4 = kron(eye(2),Omega2);
Omega6 = kron(eye(3),Omega2);

% thermal channel with transmissivity eta and thermal noise NB

NB  = 0.1;
eta = 0.1;

squash_min = 1000000;
squash_max = -100000;

% num_sample_points_eta = 100;
% num_sample_points_NB  = 100;
num_sample_points_NS  = 1000;

squashGEW = zeros(num_sample_points_NS,1);

squashNEW = zeros(num_sample_points_NS,1);

NS_vec = linspace(0.0001,1,num_sample_points_NS);



%eta_vec = linspace(0,1,num_sample_points_eta);
%NB_vec  = logspace(-7,3,num_sample_points_NB);

%NB_vec  = linspace(0.00001,100,num_sample_points_NB);


ThermalState = eye(10);


% to generate GEW plots

for l = 1:length(NS_vec)

        NS = NS_vec(l);

        ThermalState(1,1) = 1 + 2*NS;
        ThermalState(2,2) = 1 + 2*NS;


%        eta = eta_vec(l);

 %       NB = NB_vec(k);

        % decompose a thermal channel as A_G \circ L_T
        % where T = eta / G and G = (1-eta)*NB + 1

        G = (1-eta) * NB + 1;
        T = eta / G;

        if G*(1-T) >= 1

            squashGEW(l) = 0;

        else

            GEWmap = GEWtransform(G, T, 1/2, 1/2);

            finalState = GEWmap*ThermalState*GEWmap';

            %  Convention :
            %  mode 1 (1, 2) : input and channel output
            %  mode 2 (3, 4) : loss channel environment
            %  mode 3 (5, 6) : squash for loss environment
            %  mode 4 (7, 8) : amplifier environment
            %  mode 5 (9, 10) : squash for amp enviroment 

            % need to calculate the entropy H(B E1 E2) - H(E1 E2)

            % grab B E1 E2 submatrices

            finalStateBE1E2 = finalState([1 2 3 4 7 8],[1 2 3 4 7 8]);

            finalStateE1E2 = finalState([3 4 7 8],[3 4 7 8]);


            H_BE1E2 = symp_to_entropy(real(eig(i*Omega6*finalStateBE1E2)));

            H_E1E2 = symp_to_entropy(real(eig(i*Omega4*finalStateE1E2)));



            squashGEW(l) = H_BE1E2 - H_E1E2;

        end

    
    
end

% to generate NEW plots

for l = 1:length(NS_vec)
    

        NS = NS_vec(l);

        ThermalState(1,1) = 1 + 2*NS;
        ThermalState(2,2) = 1 + 2*NS;

        % decompose a thermal channel as L_T \circ A_G
        % where T = eta - NB*(1-eta) and G = (1-eta)*NB + 1

        T = eta - NB*(1-eta);
        G = eta/T;


        if T <= 0

            squashNEW(l) = 0;

        else

            NEWmap = NEWtransform(G, T, 1/2, 1/2);

            finalState = NEWmap*ThermalState*NEWmap';

            %  Convention :
            %  mode 1 (1, 2) : input and channel output
            %  mode 2 (3, 4) : loss channel environment
            %  mode 3 (5, 6) : squash for loss environment
            %  mode 4 (7, 8) : amplifier environment
            %  mode 5 (9, 10) : squash for amp enviroment 

            % need to calculate the entropy H(B E1 E2) - H(E1 E2)

            % grab B E1 E2 submatrices

            finalStateBE1E2 = finalState([1 2 3 4 7 8],[1 2 3 4 7 8]);

            finalStateE1E2 = finalState([3 4 7 8],[3 4 7 8]);

            H_BE1E2 = symp_to_entropy(real(eig(i*Omega6*finalStateBE1E2)));

            H_E1E2 = symp_to_entropy(real(eig(i*Omega4*finalStateE1E2)));



            squashNEW(l) = H_BE1E2 - H_E1E2;

        end
    %end


end

% squash_min = min([min(min(squashGEW - squashNEW)) squash_min]);
% 
% squash_max = max([max(max(squashGEW - squashNEW)) squash_max]);
% 
% 
% 
% squash_min
% 
% squash_max

%surf(eta_vec, NB_vec, squashGEW - squashNEW)

    
    if (1-eta)*NB >= eta
        
        PLOBWTB = zeros(num_sample_points_NS,1);
        
    else

        PLOBWTB = -log2((1-eta)*eta^NB) - symp_to_entropy(2*NB+1) * ones(num_sample_points_NS,1);

    end
    

plot(NS_vec, squashGEW, '-.', ...
     NS_vec, PLOBWTB, '--' , ...
     NS_vec, squashNEW, '-')

axis([0 1 0 2e-3])

legend('GEW16', 'PLOB17 / WTB17', 'DSW18')

xlabel('photon number N_S')

ylabel('Rate')



==> anc/symp_to_entropy.m <==
% calculate entropy from a vector of symplectic eigenvalues

function entropy = symp_to_entropy(symp_vec)

entropy = 0;

for i = 1:length(symp_vec)
    
    if symp_vec(i) > 1
        
        entropy = entropy + ...
            (symp_vec(i)+1)/2 * log2((symp_vec(i)+1)/2) ...
             - (symp_vec(i)-1)/2 * log2((symp_vec(i)-1)/2);
         
    end
    
end
